P-value evaluation, variability index and biomarker categorization for adaptively weighted Fisher's meta-analysis method in omics applications

Meta-analysis methods have been widely used to combine results from multiple clinical or genomic studies to increase statistical power and ensure robust and accurate conclusion. Adaptively weighted Fisher's method (AW-Fisher) is an effective approach to combine p-values from $K$ independent studies and to provide better biological interpretation by characterizing which studies contribute to meta-analysis. Currently, AW-Fisher suffers from lack of fast, accurate p-value computation and variability estimate of AW weights. When the number of studies $K$ is large, the $3^K - 1$ possible differential expression pattern categories can become intractable. In this paper, we apply an importance sampling technique with spline interpolation to increase accuracy and speed of p-value calculation. Using resampling techniques, we propose a variability index for the AW weight estimator and a co-membership matrix to characterize pattern similarities between genes. The co-membership matrix is further used to categorize differentially expressed genes based on their meta-patterns for further biological investigation. The superior performance of the proposed methods is shown in simulations. These methods are also applied to two real applications to demonstrate intriguing biological findings.

==> anc/supplementary.bbl <==
\begin{thebibliography}{}

\end{thebibliography}


==> anc/supplementary.synctex <==
SyncTeX Version:1
Input:1:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/./supplementary.tex
Input:2:/usr/local/texlive/2017/texmf-dist/tex/latex/base/article.cls
Input:3:/usr/local/texlive/2017/texmf-dist/tex/latex/base/size12.clo
Input:4:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics/rotating.sty
Input:5:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics/graphicx.sty
Input:6:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics/keyval.sty
Input:7:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics/graphics.sty
Input:8:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics/trig.sty
Input:9:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
Input:10:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics-def/pdftex.def
Input:11:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/infwarerr.sty
Input:12:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/ltxcmds.sty
Input:13:/usr/local/texlive/2017/texmf-dist/tex/latex/base/ifthen.sty
Input:14:/usr/local/texlive/2017/texmf-dist/tex/latex/subfigure/subfigure.sty
Input:15:/usr/local/texlive/2017/texmf-dist/tex/latex/subfigure/subfigure.cfg
Input:16:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics/color.sty
Input:17:/usr/local/texlive/2017/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:18:/usr/local/texlive/2017/texmf-dist/tex/latex/multirow/multirow.sty
Input:19:/usr/local/texlive/2017/texmf-dist/tex/latex/geometry/geometry.sty
Input:20:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/ifpdf.sty
Input:21:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/ifvtex.sty
Input:22:/usr/local/texlive/2017/texmf-dist/tex/generic/ifxetex/ifxetex.sty
Input:23:/usr/local/texlive/2017/texmf-dist/tex/latex/amsmath/amsmath.sty
Input:24:/usr/local/texlive/2017/texmf-dist/tex/latex/amsmath/amstext.sty
Input:25:/usr/local/texlive/2017/texmf-dist/tex/latex/amsmath/amsgen.sty
Input:26:/usr/local/texlive/2017/texmf-dist/tex/latex/amsmath/amsbsy.sty
Input:27:/usr/local/texlive/2017/texmf-dist/tex/latex/amsmath/amsopn.sty
Input:28:/usr/local/texlive/2017/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Input:29:/usr/local/texlive/2017/texmf-dist/tex/latex/natbib/natbib.sty
Input:30:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/thmtools.sty
Input:31:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/thm-patch.sty
Input:32:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/parseargs.sty
Input:33:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/thm-kv.sty
Input:34:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/kvsetkeys.sty
Input:35:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/etexcmds.sty
Input:36:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/ifluatex.sty
Input:37:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/thm-autoref.sty
Input:38:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/aliasctr.sty
Input:39:/usr/local/texlive/2017/texmf-dist/tex/latex/carlisle/remreset.sty
Input:40:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/thm-listof.sty
Input:41:/usr/local/texlive/2017/texmf-dist/tex/latex/thmtools/thm-restate.sty
Input:42:/usr/local/texlive/2017/texmf-dist/tex/latex/amsfonts/amssymb.sty
Input:43:/usr/local/texlive/2017/texmf-dist/tex/latex/bbm-macros/bbm.sty
Input:44:/usr/local/texlive/2017/texmf-dist/tex/latex/amscls/amsthm.sty
Input:45:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/./supplementary.aux
Input:46:/usr/local/texlive/2017/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
Input:47:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/pdftexcmds.sty
Input:48:/usr/local/texlive/2017/texmf-dist/tex/latex/oberdiek/epstopdf-base.sty
Input:49:/usr/local/texlive/2017/texmf-dist/tex/latex/oberdiek/grfext.sty
Input:50:/usr/local/texlive/2017/texmf-dist/tex/generic/oberdiek/kvdefinekeys.sty
Input:51:/usr/local/texlive/2017/texmf-dist/tex/latex/oberdiek/kvoptions.sty
Input:52:/usr/local/texlive/2017/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
Input:53:/usr/local/texlive/2017/texmf-dist/tex/latex/amsfonts/umsa.fd
Input:54:/usr/local/texlive/2017/texmf-dist/tex/latex/amsfonts/umsb.fd
Input:55:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/close2.tex
Input:56:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/interpolation.tex
Input:57:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/permutation_10000.tex
Input:58:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/permutation_1000.tex
Input:59:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/permutation_100.tex
Output:pdf
Magnification:1000
Unit:1
X Offset:0
Y Offset:0
Content:
!5057
{1
[1,142:4736286,47813271:29483324,43076985,0
[1,142:6038827,47813271:28180783,47869960,0
[1,142:6038827,729743:28180783,786432,0
(1,142:6038827,729743:28180783,0,0
h1,142:6038827,729743:28180783,0,0
)
]
[1,142:6038827,45847191:28180783,43479048,0
[1,64:6038827,14450787:28180783,12082644,0
[1,64:6038827,14450787:28180783,12082644,0
(1,46:6038827,3569635:28180783,546132,152916
h1,46:6038827,3569635:0,0,0
x1,46:6594967,3569635
x1,46:7899757,3569635
k1,46:8231309,3569635:331552
x1,46:9258029,3569635
k1,46:9750014,3569635:491985
x1,46:10327271,3569635
x1,46:11032868,3569635
k1,46:11364345,3569635:331477
x1,46:12048825,3569635
x1,46:12455235,3569635
x1,46:13781415,3569635
k1,46:14112967,3569635:331552
x1,46:14840227,3569635
x1,46:15610267,3569635
x1,46:17043397,3569635
k1,46:17374949,3569635:331552
x1,46:18615569,3569635
k1,46:18947121,3569635:331552
x1,46:20316081,3569635
x1,46:21471141,3569635
x1,46:22497861,3569635
k1,46:22829413,3569635:331552
x1,46:24326713,3569635
k1,46:24658266,3569635:331553
x1,46:26027226,3569635
x1,46:27139506,3569635
x1,46:28166226,3569635
k1,46:28497778,3569635:331552
x1,46:28711678,3569635
x1,46:29139478,3569635
x1,46:30059248,3569635
x1,46:30487048,3569635
x1,46:30893458,3569635
x1,46:31492378,3569635
x1,46:32818558,3569635
k1,46:33150110,3569635:331552
x1,46:33962930,3569635
x1,46:34219610,3569635
k1,46:34219610,3569635:0
)
(1,46:6038827,4519907:28180783,546132,152916
x1,46:7878367,4519907
x1,46:8284777,4519907
k1,46:8664088,4519907:379311
x1,46:9904708,4519907
k1,46:10284019,4519907:379311
x1,46:10711819,4519907
x1,46:12016609,4519907
x1,46:14690359,4519907
x1,46:16576957,4519907
k1,46:16956268,4519907:379311
x1,46:17769088,4519907
x1,46:19608628,4519907
x1,46:20015038,4519907
k1,46:20394349,4519907:379311
x1,46:21891649,4519907
k1,46:22270960,4519907:379311
$1,46:22270960,4519907
x1,46:22887586,4519907
k1,46:23396917,4519907:427183
x1,46:23995837,4519907
k1,46:24423020,4519907:427183
x1,46:25193060,4519907
$1,46:25193060,4519907
x1,46:25406960,4519907
k1,46:26117093,4519907:710133
x1,46:28345931,4519907
k1,46:28725242,4519907:379311
x1,46:30286712,4519907
k1,46:30666023,4519907:379311
x1,46:31354781,4519907
x1,46:31996481,4519907
x1,46:33322661,4519907
k1,46:33701972,4519907:379311
x1,46:34219610,4519907
k1,46:34219610,4519907:0
)
(1,46:6038827,5470179:28180783,546132,152916
x1,46:6984265,5470179
x1,46:8010985,5470179
x1,46:8396005,5470179
x1,46:9144655,5470179
k1,46:9430507,5470179:285852
x1,46:10119265,5470179
k1,46:10405116,5470179:285851
x1,46:10832916,5470179
x1,46:11966586,5470179
x1,46:12372996,5470179
x1,46:14319486,5470179
k1,46:14749241,5470179:429755
$1,46:14749241,5470179
x1,46:15334235,5470179
$1,46:15373921,5470179
k1,46:15659773,5470179:285852
x1,46:16177411,5470179
k1,46:16463263,5470179:285852
x1,46:16891063,5470179
x1,46:17297473,5470179
x1,46:17939173,5470179
x1,46:18345583,5470179
x1,46:19008673,5470179
k1,46:19294525,5470179:285852
x1,46:19914835,5470179
k1,46:20200686,5470179:285851
x1,46:20628486,5470179
x1,46:21291576,5470179
x1,46:21933276,5470179
x1,46:22339686,5470179
x1,46:23024166,5470179
x1,46:24867984,5470179
k1,46:25161129,5470179:293145
x1,46:27129009,5470179
k1,46:27414861,5470179:285852
x1,46:29429799,5470179
k1,46:29715650,5470179:285851
x1,46:31277120,5470179
k1,46:31562972,5470179:285852
x1,46:32251730,5470179
x1,46:32893430,5470179
x1,46:34219610,5470179
k1,46:34219610,5470179:0
)
(1,46:6038827,6420451:28180783,546132,152916
x1,46:7279447,6420451
k1,46:7561576,6420451:282129
x1,46:7775476,6420451
x1,46:8203276,6420451
x1,46:9123046,6420451
x1,46:9550846,6420451
x1,46:9957256,6420451
x1,46:10556176,6420451
x1,46:11882356,6420451
k1,46:12164485,6420451:282129
x1,46:12977305,6420451
x1,46:14816845,6420451
x1,46:15223255,6420451
k1,46:15505384,6420451:282129
x1,46:17259364,6420451
k1,46:17541493,6420451:282129
x1,46:18183193,6420451
x1,46:19873003,6420451
k1,46:20155132,6420451:282129
x1,46:20967952,6420451
x1,46:21352972,6420451
k1,46:21635102,6420451:282130
x1,46:22062902,6420451
x1,46:22725992,6420451
x1,46:23367692,6420451
x1,46:23774102,6420451
x1,46:24458582,6420451
x1,46:25998662,6420451
k1,46:26417249,6420451:418587
x1,46:26695046,6420451
x1,46:27122846,6420451
x1,46:29561306,6420451
x1,46:30630806,6420451
k1,46:30912935,6420451:282129
x1,46:32029493,6420451
x1,46:32867981,6420451
k1,46:33150110,6420451:282129
x1,46:34219610,6420451
k1,46:34219610,6420451:0
)
(1,46:6038827,7370723:28180783,546132,185684
x1,46:6252727,7370723
x1,46:6680527,7370723
x1,46:9118987,7370723
x1,46:10188487,7370723
k1,46:10442368,7370723:253881
x1,46:11062678,7370723
k1,46:11316559,7370723:253881
x1,46:12386059,7370723
k1,46:12639940,7370723:253881
x1,46:13217197,7370723
x1,46:13922794,7370723
k1,46:14176673,7370723:253879
x1,46:14861153,7370723
x1,46:15267563,7370723
x1,46:16593743,7370723
k1,46:16847624,7370723:253881
x1,46:18687164,7370723
k1,46:18941045,7370723:253881
x1,46:19582745,7370723
k1,46:19836626,7370723:253881
$1,46:19836626,7370723
x1,46:20448297,7370723
k1,46:20579367,7370723:131070
(1,46:20579367,7370723:994635,546132,152916
x1,46:21563307,7370723
)
(1,46:21574002,7556407:589832,337875,0
x1,46:22131066,7556407
)
$1,46:22163834,7370723
k1,46:22417715,7370723:253881
x1,46:24004853,7370723
k1,46:24258735,7370723:253882
x1,46:24990273,7370723
x1,46:26016993,7370723
k1,46:26270874,7370723:253881
x1,46:28285812,7370723
k1,46:28539693,7370723:253881
x1,46:30101163,7370723
k1,46:30355044,7370723:253881
x1,46:31043802,7370723
x1,46:31685502,7370723
x1,46:33225582,7370723
k1,46:33566889,7370723:341307
$1,46:33566889,7370723
x1,46:33908310,7370723
(1,46:33908310,7488687:311300,337875,0
x1,46:34186842,7488687
)
$1,46:34219610,7370723
k1,46:34219610,7370723:0
)
(1,46:6038827,8320995:28180783,649479,152916
x1,46:7279447,8320995
g1,46:7536127,8320995
$1,46:7536127,8320995
x1,46:7877548,8320995
(1,46:7877548,8438959:311300,337875,0
x1,46:8156080,8438959
)
$1,46:8188848,8320995
g1,46:8445528,8320995
x1,46:9515028,8320995
x1,46:10156728,8320995
x1,46:11230506,8320995
x1,46:11508576,8320995
g1,46:11765256,8320995
$1,46:11765256,8320995
x1,46:12150276,8320995
(1,46:12150276,8035605:491526,322479,0
x1,46:12609034,8035605
)
$1,46:12641802,8320995
g1,46:12898482,8320995
x1,46:14139102,8320995
g1,46:14395782,8320995
$1,46:14395782,8320995
x1,46:14780802,8320995
(1,46:14780802,8035605:586250,364089,0
x1,46:15032178,8035605
x1,46:15334284,8035605
)
$1,46:15367052,8320995
g1,46:15623732,8320995
x1,46:17142422,8320995
x1,46:18425822,8320995
k1,46:34219610,8320995:15793788
g1,46:34219610,8320995
)
(1,64:6038827,11691725:28180783,3152278,2759062
k1,64:8666696,11691725:2627869
h1,48:8666696,11691725:0,0,0
(1,62:8666696,11691725:22925045,3152278,2759062
$1,62:8666696,11691725
[1,62:8666696,11691725:22925045,3152278,2759062
(1,52:8666696,9361920:22925045,665187,285084
g1,51:8666696,9361920
(1,51:8666696,9361920:5107212,665187,285084
r1,51:8666696,9361920:0,950271,285084
g1,51:9059912,9361920
k1,51:9915649,9361920:855737
x1,51:12075766,9361920
x1,51:12524956,9361920
k1,51:13380692,9361920:855736
g1,51:13773908,9361920
g1,51:13760801,9361920
r1,51:13787015,9361920:26214,950271,285084
g1,51:13773908,9361920
)
g1,51:13773908,9361920
(1,51:13773908,9361920:2711532,665187,285084
g1,51:14167124,9361920
k1,51:14857020,9361920:689896
x1,51:15402329,9361920
k1,51:16092224,9361920:689895
g1,51:16485440,9361920
)
g1,51:16485440,9361920
(1,51:16485440,9361920:7889025,665187,285084
g1,51:16878656,9361920
g1,51:16878656,9361920
x1,51:17520356,9361920
x1,51:21327776,9361920
$1,51:21327776,9361920
x1,51:21669197,9361920
(1,51:21669197,9479884:311300,337875,0
x1,51:21947729,9479884
)
g1,51:22198947,9361920
x1,51:22810618,9361920
g1,51:23029068,9361920
x1,51:23370489,9361920
(1,51:23370489,9479884:311300,337875,0
x1,51:23649021,9479884
)
$1,51:23681789,9361920
x1,51:23981249,9361920
g1,51:23981249,9361920
g1,51:24374465,9361920
)
g1,51:24374465,9361920
(1,51:24374465,9361920:2743208,665187,285084
g1,51:24767681,9361920
g1,51:24767681,9361920
x1,51:26724457,9361920
g1,51:26724457,9361920
g1,51:27117673,9361920
)
g1,51:27117673,9361920
(1,52:27117673,9361920:4474068,665187,285084
g1,51:27510889,9361920
k1,51:28606057,9361920:1095168
x1,51:30103357,9361920
k1,52:31198525,9361920:1095168
g1,52:31591741,9361920
)
g1,52:31591741,9361920
)
(1,54:8666696,10338405:22925045,665187,285084
g1,53:8666696,10338405
(1,53:8666696,10338405:5107212,665187,285084
r1,53:8666696,10338405:0,950271,285084
g1,53:9059912,10338405
k1,53:9303758,10338405:243846
x1,53:11318696,10338405
g1,53:11575376,10338405
x1,53:13136846,10338405
k1,53:13380692,10338405:243846
g1,53:13773908,10338405
g1,53:13760801,10338405
r1,53:13787015,10338405:26214,950271,285084
g1,53:13773908,10338405
)
g1,53:13773908,10338405
(55,1:13773908,10338405:2711532,665187,285084
g1,53:14167124,10338405
k1,53:14552417,10338405:385293
x1,53:15706931,10338405
k55,1:16092224,10338405:385293
g55,1:16485440,10338405
)
g55,1:16485440,10338405
(55,1:16485440,10338405:7889025,665187,285084
g55,1:16878656,10338405
k55,1:18755157,10338405:1876501
x55,1:20124117,10338405
$55,1:20124117,10338405
x55,1:20735788,10338405
$55,1:20735788,10338405
x55,1:22104748,10338405
k55,1:23981249,10338405:1876501
g55,1:24374465,10338405
)
g55,1:24374465,10338405
(55,1:24374465,10338405:2743208,665187,285084
g55,1:24767681,10338405
k55,1:25168812,10338405:401131
x55,1:26323326,10338405
k55,1:26724457,10338405:401131
g55,1:27117673,10338405
)
g55,1:27117673,10338405
(1,54:27117673,10338405:4474068,665187,285084
g55,1:27510889,10338405
g55,1:27510889,10338405
x55,1:29649889,10338405
g55,1:29906569,10338405
x55,1:31198525,10338405
g1,54:31198525,10338405
g1,54:31591741,10338405
)
g1,54:31591741,10338405
)
(1,54:8666696,10649703:22925045,26214,0
g1,54:8666696,10649703
(1,54:8666696,10649703:5107212,26214,0
g1,54:13773908,10649703
)
g1,54:13773908,10649703
)
(1,56:8666696,11288676:22925045,665187,285084
g1,55:8666696,11288676
(1,55:8666696,11288676:5107212,665187,285084
r1,55:8666696,11288676:0,950271,285084
g1,55:9059912,11288676
g1,55:9059912,11288676
x1,55:9701612,11288676
x1,55:11049182,11288676
x1,55:13380692,11288676
g1,55:13380692,11288676
g1,55:13773908,11288676
g1,55:13760801,11288676
r1,55:13787015,11288676:26214,950271,285084
g1,55:13773908,11288676
)
g1,55:13773908,11288676
(56,1:13773908,11288676:2711532,665187,285084
g1,55:14167124,11288676
k1,55:14552417,11288676:385293
x1,55:15706931,11288676
k56,1:16092224,11288676:385293
g56,1:16485440,11288676
)
g56,1:16485440,11288676
(56,1:16485440,11288676:7889025,665187,285084
g56,1:16878656,11288676
k56,1:18755157,11288676:1876501
x56,1:20124117,11288676
$56,1:20124117,11288676
x56,1:20735788,11288676
$56,1:20735788,11288676
x56,1:22104748,11288676
k56,1:23981249,11288676:1876501
g56,1:24374465,11288676
)
g56,1:24374465,11288676
(56,1:24374465,11288676:2743208,665187,285084
g56,1:24767681,11288676
k56,1:24869079,11288676:101398
x56,1:26623059,11288676
k56,1:26724457,11288676:101398
g56,1:27117673,11288676
)
g56,1:27117673,11288676
(1,56:27117673,11288676:4474068,665187,285084
g56,1:27510889,11288676
g56,1:27510889,11288676
x56,1:29649889,11288676
g56,1:29906569,11288676
x56,1:31198525,11288676
g1,56:31198525,11288676
g1,56:31591741,11288676
)
g1,56:31591741,11288676
)
(1,56:8666696,11599974:22925045,26214,0
g1,56:8666696,11599974
(1,56:8666696,11599974:5107212,26214,0
g1,56:13773908,11599974
)
g1,56:13773908,11599974
)
(1,59:8666696,12238947:22925045,665187,285084
g1,57:8666696,12238947
(1,58:8666696,12238947:5107212,665187,285084
r1,57:8666696,12238947:0,950271,285084
g1,57:9059912,12238947
k1,57:9145472,12238947:85560
[1,57:9145472,12238947:4149660,0,0
[1,57:9145472,11573760:4149660,0,2850813
(1,57:9145472,13189218:4149660,665187,285084
r1,57:9145472,13189218:0,950271,285084
x1,57:9573272,13189218
x1,57:10878062,13189218
x1,57:13295132,13189218
r1,57:13295132,13189218:0,950271,285084
)
]
]
k1,58:13380692,12238947:85560
g1,58:13773908,12238947
g1,58:13760801,12238947
r1,58:13787015,12238947:26214,950271,285084
g1,58:13773908,12238947
)
g1,58:13773908,12238947
(57,1:13773908,12238947:2711532,665187,285084
g1,58:14167124,12238947
g1,58:14167124,12238947
x1,58:16092224,12238947
g57,1:16092224,12238947
g57,1:16485440,12238947
)
g57,1:16485440,12238947
(57,1:16485440,12238947:7889025,665187,285084
g57,1:16878656,12238947
k57,1:18755157,12238947:1876501
x57,1:20124117,12238947
$57,1:20124117,12238947
x57,1:20735788,12238947
$57,1:20735788,12238947
x57,1:22104748,12238947
k57,1:23981249,12238947:1876501
g57,1:24374465,12238947
)
g57,1:24374465,12238947
(57,1:24374465,12238947:2743208,665187,285084
g57,1:24767681,12238947
k57,1:25361049,12238947:593368
x57,1:26131089,12238947
k57,1:26724457,12238947:593368
g57,1:27117673,12238947
)
g57,1:27117673,12238947
(1,59:27117673,12238947:4474068,665187,285084
g57,1:27510889,12238947
k57,1:27619978,12238947:109089
x57,1:28988938,12238947
g57,1:29245618,12238947
x57,1:31089436,12238947
k1,59:31198525,12238947:109089
g1,59:31591741,12238947
)
g1,59:31591741,12238947
)
(1,60:8666696,13189218:22925045,665187,285084
g1,59:8666696,13189218
(1,59:8666696,13189218:5107212,665187,285084
r1,59:8666696,13189218:0,950271,285084
g1,59:9059912,13189218
k1,59:13380692,13189218:4320780
g1,59:13773908,13189218
g1,59:13760801,13189218
r1,59:13787015,13189218:26214,950271,285084
g1,59:13773908,13189218
)
g1,59:13773908,13189218
(58,1:13773908,13189218:2711532,665187,285084
g1,59:14167124,13189218
k1,59:14359634,13189218:192510
x1,59:15899714,13189218
k58,1:16092224,13189218:192510
g58,1:16485440,13189218
)
g58,1:16485440,13189218
(58,1:16485440,13189218:7889025,665187,285084
g58,1:16878656,13189218
k58,1:18755157,13189218:1876501
x58,1:20124117,13189218
$58,1:20124117,13189218
x58,1:20735788,13189218
$58,1:20735788,13189218
x58,1:22104748,13189218
k58,1:23981249,13189218:1876501
g58,1:24374465,13189218
)
g58,1:24374465,13189218
(58,1:24374465,13189218:2743208,665187,285084
g58,1:24767681,13189218
k58,1:25061589,13189218:293908
x58,1:26430549,13189218
k58,1:26724457,13189218:293908
g58,1:27117673,13189218
)
g58,1:27117673,13189218
(1,60:27117673,13189218:4474068,665187,285084
g58,1:27510889,13189218
k58,1:27748318,13189218:237429
x58,1:29117278,13189218
g58,1:29373958,13189218
x58,1:30961096,13189218
k1,60:31198525,13189218:237429
g1,60:31591741,13189218
)
g1,60:31591741,13189218
)
(1,61:8666696,14139489:22925045,665187,285084
g1,60:8666696,14139489
(1,60:8666696,14139489:5107212,665187,285084
r1,60:8666696,14139489:0,950271,285084
g1,60:9059912,14139489
k1,60:13380692,14139489:4320780
g1,60:13773908,14139489
g1,60:13760801,14139489
r1,60:13787015,14139489:26214,950271,285084
g1,60:13773908,14139489
)
g1,60:13773908,14139489
(59,1:13773908,14139489:2711532,665187,285084
g1,60:14167124,14139489
k1,60:14552144,14139489:385020
x1,60:15707204,14139489
k59,1:16092224,14139489:385020
g59,1:16485440,14139489
)
g59,1:16485440,14139489
(59,1:16485440,14139489:7889025,665187,285084
g59,1:16878656,14139489
k59,1:18755157,14139489:1876501
x59,1:20124117,14139489
$59,1:20124117,14139489
x59,1:20735788,14139489
$59,1:20735788,14139489
x59,1:22104748,14139489
k59,1:23981249,14139489:1876501
g59,1:24374465,14139489
)
g59,1:24374465,14139489
(59,1:24374465,14139489:2743208,665187,285084
g59,1:24767681,14139489
k59,1:25061589,14139489:293908
x59,1:26430549,14139489
k59,1:26724457,14139489:293908
g59,1:27117673,14139489
)
g59,1:27117673,14139489
(1,61:27117673,14139489:4474068,665187,285084
g59,1:27510889,14139489
k59,1:27748318,14139489:237429
x59,1:29117278,14139489
g59,1:29373958,14139489
x59,1:30961096,14139489
k1,61:31198525,14139489:237429
g1,61:31591741,14139489
)
g1,61:31591741,14139489
)
]
$1,62:31591741,11691725
)
g1,64:31591741,11691725
k1,64:34219610,11691725:2627869
)
]
]
[1,140:6038827,28135424:28180783,12373917,0
[1,140:6038827,28135424:28180783,12373917,0
(1,112:6038827,16962999:28180783,546132,152916
h1,112:6038827,16962999:0,0,0
x1,112:6594967,16962999
x1,112:7899757,16962999
k1,112:8223432,16962999:323675
x1,112:9250152,16962999
k1,112:9726382,16962999:476230
x1,112:11180902,16962999
x1,112:12164842,16962999
k1,112:12488517,16962999:323675
x1,112:13690635,16962999
k1,112:14014310,16962999:323675
x1,112:15387548,16962999
x1,112:17120138,16962999
k1,112:17443813,16962999:323675
x1,112:18363583,16962999
k1,112:18687258,16962999:323675
x1,112:18986718,16962999
x1,112:19521468,16962999
x1,112:19885098,16962999
k1,112:20208772,16962999:323674
x1,112:21449392,16962999
k1,112:21773067,16962999:323675
x1,112:23270367,16962999
k1,112:23594042,16962999:323675
x1,112:24342692,16962999
x1,112:25369412,16962999
x1,112:26870990,16962999
k1,112:27414215,16962999:543225
x1,112:27916744,16962999
x1,112:28537054,16962999
k1,112:28860729,16962999:323675
x1,112:29502429,16962999
x1,112:30892779,16962999
x1,112:32783655,16962999
k1,112:33107330,16962999:323675
x1,112:33962930,16962999
x1,112:34219610,16962999
k1,112:34219610,16962999:0
)
(1,112:6038827,17913271:28180783,546132,152916
x1,112:7750027,17913271
x1,112:8434507,17913271
x1,112:8819527,17913271
k1,112:9091560,17913271:272033
x1,112:10550358,17913271
x1,112:11410236,17913271
k1,112:11682268,17913271:272032
x1,112:12413806,17913271
x1,112:13440526,17913271
k1,112:13712559,17913271:272033
x1,112:15808779,17913271
x1,112:17588427,17913271
k1,112:17860459,17913271:272032
x1,112:18502159,17913271
x1,112:20170579,17913271
k1,112:20442612,17913271:272033
x1,112:21661842,17913271
x1,112:22025472,17913271
x1,112:22410492,17913271
x1,112:23501382,17913271
k1,112:23773415,17913271:272033
x1,112:25527395,17913271
k1,112:25803266,17913271:275871
x1,112:27514466,17913271
k1,112:27786498,17913271:272032
x1,112:28813218,17913271
k1,112:29085251,17913271:272033
x1,112:30796451,17913271
k1,112:31068483,17913271:272032
x1,112:31885581,17913271
x1,112:33263097,17913271
k1,112:33535130,17913271:272033
x1,112:34219610,17913271
k1,112:34219610,17913271:0
)
(1,112:6038827,18863543:28180783,546132,152916
x1,112:6466627,18863543
x1,112:6830257,18863543
k1,112:7158849,18863543:328592
x1,112:9083949,18863543
x1,112:12014379,18863543
k1,112:12342970,18863543:328591
x1,112:13711930,18863543
x1,112:14824210,18863543
x1,112:15850930,18863543
k1,112:16179522,18863543:328592
x1,112:17591262,18863543
k1,112:17919853,18863543:328591
x1,112:18219313,18863543
x1,112:19032133,18863543
x1,112:19395763,18863543
k1,112:19724355,18863543:328592
x1,112:20130765,18863543
x1,112:20751075,18863543
x1,112:21786351,18863543
k1,112:22114943,18863543:328592
x1,112:25151505,18863543
x1,112:25921545,18863543
x1,112:27675525,18863543
x1,112:28167495,18863543
k1,112:28725469,18863543:557974
x1,112:29227998,18863543
x1,112:29848308,18863543
k1,112:30176900,18863543:328592
x1,112:30818600,18863543
x1,112:32208950,18863543
x1,112:34219610,18863543
k1,112:34219610,18863543:0
)
(1,112:6038827,19813815:28180783,546132,152916
x1,112:8092267,19813815
k1,112:8322925,19813815:230658
x1,112:10300818,19813815
x1,112:11353206,19813815
k1,112:11583864,19813815:230658
x1,112:13042662,19813815
x1,112:13902540,19813815
k1,112:14133199,19813815:230659
x1,112:14864737,19813815
x1,112:15891457,19813815
k1,112:16122115,19813815:230658
x1,112:17811106,19813815
x1,112:18196126,19813815
k1,112:18426784,19813815:230658
x1,112:20142262,19813815
x1,112:21853462,19813815
k1,112:22084120,19813815:230658
x1,112:23585698,19813815
k1,112:23821561,19813815:235863
x1,112:25532761,19813815
k1,112:25763419,19813815:230658
x1,112:26790139,19813815
k1,112:27020797,19813815:230658
x1,112:28731997,19813815
k1,112:28962656,19813815:230659
x1,112:30716636,19813815
k1,112:30947294,19813815:230658
x1,112:31588994,19813815
x1,112:33304472,19813815
k1,112:33535130,19813815:230658
x1,112:34219610,19813815
k1,112:34219610,19813815:0
)
(1,112:6038827,20764087:28180783,546132,152916
x1,112:6466627,20764087
x1,112:6830257,20764087
k1,112:7060930,20764087:230673
x1,112:8986030,20764087
x1,112:11916460,20764087
k1,112:12147134,20764087:230674
x1,112:13516094,20764087
x1,112:14628374,20764087
x1,112:15655094,20764087
k1,112:15885767,20764087:230673
x1,112:17543356,20764087
k1,112:17774029,20764087:230673
x1,112:19061707,20764087
k1,112:19292380,20764087:230673
x1,112:19698790,20764087
x1,112:20319100,20764087
x1,112:21354376,20764087
k1,112:21585050,20764087:230674
x1,112:23017361,20764087
k1,112:23248008,20764087:230647
x1,112:23889708,20764087
x1,112:25878978,20764087
k1,112:26109651,20764087:230673
x1,112:27611229,20764087
k1,112:27944800,20764087:333571
x1,112:29270980,20764087
k1,112:29501653,20764087:230673
x1,112:29929453,20764087
x1,112:30335863,20764087
x1,112:30977563,20764087
x1,112:31383973,20764087
x1,112:32047063,20764087
k1,112:32277737,20764087:230674
x1,112:32919437,20764087
k1,112:33150110,20764087:230673
x1,112:34219610,20764087
k1,112:34219610,20764087:0
)
(1,112:6038827,21714359:28180783,546132,152916
x1,112:7493347,21714359
x1,112:7921147,21714359
x1,112:8969257,21714359
x1,112:9918973,21714359
g1,112:10175653,21714359
x1,112:10693291,21714359
g1,112:10949971,21714359
x1,112:12019471,21714359
g1,112:12276151,21714359
x1,112:12703951,21714359
x1,112:13110361,21714359
x1,112:13752061,21714359
x1,112:14158471,21714359
x1,112:14821561,21714359
g1,112:15078241,21714359
x1,112:15698551,21714359
g1,112:15955231,21714359
x1,112:17285689,21714359
x1,112:18573367,21714359
g1,112:18830047,21714359
x1,112:19557307,21714359
x1,112:20284567,21714359
x1,112:21503797,21714359
g1,112:21760477,21714359
x1,112:22380787,21714359
x1,112:23321947,21714359
g1,112:23578627,21714359
x1,112:24220327,21714359
x1,112:25247047,21714359
x1,112:25632067,21714359
x1,112:26658787,21714359
g1,112:26915467,21714359
x1,112:27343267,21714359
x1,112:27749677,21714359
x1,112:28391377,21714359
x1,112:28819177,21714359
x1,112:29910067,21714359
g1,112:30166747,21714359
x1,112:31279027,21714359
x1,112:32866165,21714359
k1,112:34219610,21714359:1353445
g1,112:34219610,21714359
)
(1,140:6038827,23862482:28180783,1929671,4272942
k1,140:7289504,23862482:1250677
h1,127:7289504,23862482:0,0,0
[1,127:7289504,23862482:14047977,1929671,4272942
[1,127:7289504,23862482:14047977,1929671,0
(1,127:7289504,22752011:14047977,491520,913863
g1,127:7289504,22752011
[1,127:7289504,22752011:14047977,491520,913863
(1,127:7289504,22752011:14047977,491520,163840
h1,127:7289504,22752011:0,0,0
x1,127:8126911,22752011
k1,127:8395120,22752011:268209
x1,127:10364845,22752011
k1,127:10611856,22752011:247011
x1,127:11634946,22752011
k1,127:11881958,22752011:247012
x1,127:12409889,22752011
k1,127:12656900,22752011:247011
x1,127:14444580,22752011
k1,127:14691592,22752011:247012
x1,127:16475632,22752011
x1,127:17990246,22752011
k1,127:18237257,22752011:247011
x1,127:21009800,22752011
x1,127:21337481,22752011
k1,127:21337481,22752011:0
)
(1,127:7289504,23538443:14047977,447828,127431
x1,127:8754964,23538443
g1,127:8973417,23538443
x1,127:11913440,23538443
k1,127:21337481,23538443:9424041
g1,127:21337481,23538443
)
]
g1,127:21337481,22752011
)
]
(1,127:7289504,26064489:14047977,2136471,1743255
g1,127:7546184,26064489
(1,127:7546184,26064489:13534617,2136471,1743255
$1,127:7546184,26064489
[1,127:7546184,26064489:13534617,2136471,1743255
(1,127:7546184,24619419:13534617,665187,285084
g1,127:7546184,24619419
(1,127:7546184,24619419:2978771,665187,285084
r1,127:7546184,24619419:0,950271,285084
g1,127:7939400,24619419
k1,127:7961792,24619419:22392
x1,127:10109348,24619419
k1,127:10131739,24619419:22391
g1,127:10524955,24619419
)
g1,127:10524955,24619419
(1,127:10524955,24619419:3930762,665187,285084
g1,127:10918171,24619419
g1,127:10918171,24619419
x1,127:12329911,24619419
g1,127:12586591,24619419
x1,127:12886051,24619419
x1,127:13698871,24619419
x1,127:14062501,24619419
g1,127:14062501,24619419
g1,127:14455717,24619419
)
g1,127:14455717,24619419
(1,127:14455717,24619419:6625084,665187,285084
g1,127:14848933,24619419
g1,127:14848933,24619419
x1,127:18655535,24619419
x1,127:20409515,24619419
x1,127:20687585,24619419
g1,127:20687585,24619419
g1,127:21080801,24619419
)
g1,127:21080801,24619419
)
(1,127:7546184,25595904:13534617,665187,285084
g1,127:7546184,25595904
(1,127:7546184,25595904:2978771,665187,285084
r1,127:7546184,25595904:0,950271,285084
g1,127:7939400,25595904
g1,127:7939400,25595904
x1,127:9169189,25595904
x1,127:10131739,25595904
g1,127:10131739,25595904
g1,127:10524955,25595904
)
g1,127:10524955,25595904
(1,127:10524955,25595904:3930762,665187,285084
g1,127:10918171,25595904
k1,127:12297826,25595904:1379655
x1,127:12682846,25595904
k1,127:14062501,25595904:1379655
g1,127:14455717,25595904
)
g1,127:14455717,25595904
(1,127:14455717,25595904:6625084,665187,285084
g1,127:14848933,25595904
k1,127:17575749,25595904:2726816
x1,127:17960769,25595904
k1,127:20687585,25595904:2726816
g1,127:21080801,25595904
)
g1,127:21080801,25595904
)
(1,127:7546184,26546175:13534617,665187,285084
g1,127:7546184,26546175
(1,127:7546184,26546175:2978771,665187,285084
r1,127:7546184,26546175:0,950271,285084
g1,127:7939400,26546175
k1,127:8083851,26546175:144451
x1,127:9987288,26546175
k1,127:10131739,26546175:144451
g1,127:10524955,26546175
)
g1,127:10524955,26546175
(1,127:10524955,26546175:3930762,665187,285084
g1,127:10918171,26546175
k1,127:12297826,26546175:1379655
x1,127:12682846,26546175
k1,127:14062501,26546175:1379655
g1,127:14455717,26546175
)
g1,127:14455717,26546175
(1,127:14455717,26546175:6625084,665187,285084
g1,127:14848933,26546175
k1,127:17575749,26546175:2726816
x1,127:17960769,26546175
k1,127:20687585,26546175:2726816
g1,127:21080801,26546175
)
g1,127:21080801,26546175
)
(1,127:7546184,27496446:13534617,665187,285084
g1,127:7546184,27496446
(1,127:7546184,27496446:2978771,665187,285084
r1,127:7546184,27496446:0,950271,285084
g1,127:7939400,27496446
k1,127:8174690,27496446:235290
x1,127:9276139,27496446
x1,127:9896449,27496446
k1,127:10131739,27496446:235290
g1,127:10524955,27496446
)
g1,127:10524955,27496446
(1,127:10524955,27496446:3930762,665187,285084
g1,127:10918171,27496446
k1,127:12297826,27496446:1379655
x1,127:12682846,27496446
k1,127:14062501,27496446:1379655
g1,127:14455717,27496446
)
g1,127:14455717,27496446
(1,127:14455717,27496446:6625084,665187,285084
g1,127:14848933,27496446
k1,127:17575749,27496446:2726816
x1,127:17960769,27496446
k1,127:20687585,27496446:2726816
g1,127:21080801,27496446
)
g1,127:21080801,27496446
)
]
$1,127:21080801,26064489
)
g1,127:21337481,26064489
g1,127:21337481,26064489
g1,127:21337481,26064489
)
]
g1,127:21594161,23862482
[1,139:21594161,23862482:11118093,1601991,4272942
[1,139:21594161,23862482:11118093,1601991,0
(1,139:21594161,22752011:11118093,491520,913863
g1,139:21594161,22752011
[1,139:21594161,22752011:11118093,491520,913863
(1,139:21594161,22752011:11118093,491520,163840
h1,139:21594161,22752011:0,0,0
x1,139:22467977,22752011
k1,139:22709636,22752011:241659
x1,139:24679361,22752011
k1,139:24858551,22752011:179190
x1,139:25881641,22752011
k1,139:26060831,22752011:179190
x1,139:26588762,22752011
k1,139:26767953,22752011:179191
x1,139:28451866,22752011
x1,139:29347525,22752011
k1,139:29526715,22752011:179190
x1,139:30072850,22752011
k1,139:30252041,22752011:179191
x1,139:32005133,22752011
k1,139:32184323,22752011:179190
x1,139:32712254,22752011
k1,139:32712254,22752011:0
)
(1,139:21594161,23538443:11118093,447828,127431
x1,139:23032314,23538443
x1,139:23359995,23538443
g1,139:23578448,23538443
x1,139:26496626,23538443
g1,139:26715079,23538443
x1,139:27554306,23538443
k1,139:32712254,23538443:5157948
g1,139:32712254,23538443
)
]
g1,139:32712254,22752011
)
]
(1,139:21594161,26064489:11118093,2136471,1743255
g1,139:21850841,26064489
(1,139:21850841,26064489:10604733,2136471,1743255
$1,139:21850841,26064489
[1,139:21850841,26064489:10604733,2136471,1743255
(1,139:21850841,24619419:10604733,665187,285084
g1,139:21850841,24619419
(1,139:21850841,24619419:5235280,665187,285084
r1,139:21850841,24619419:0,950271,285084
g1,139:22244057,24619419
g1,139:22244057,24619419
x1,139:24115546,24619419
g1,139:24372226,24619419
x1,139:26692905,24619419
g1,139:26692905,24619419
g1,139:27086121,24619419
)
g1,139:27086121,24619419
(1,139:27086121,24619419:2444021,665187,285084
g1,139:27479337,24619419
g1,139:27479337,24619419
x1,139:29136926,24619419
g1,139:29136926,24619419
g1,139:29530142,24619419
)
g1,139:29530142,24619419
(1,139:29530142,24619419:2925432,665187,285084
g1,139:29923358,24619419
k1,139:30276703,24619419:353345
x1,139:31709014,24619419
k1,139:32062358,24619419:353344
g1,139:32455574,24619419
)
g1,139:32455574,24619419
)
(1,139:21850841,25595904:10604733,665187,285084
g1,139:21850841,25595904
(1,139:21850841,25595904:5235280,665187,285084
r1,139:21850841,25595904:0,950271,285084
g1,139:22244057,25595904
k1,139:23778995,25595904:1534938
x1,139:25157968,25595904
k1,139:26692905,25595904:1534937
g1,139:27086121,25595904
)
g1,139:27086121,25595904
(1,139:27086121,25595904:2444021,665187,285084
g1,139:27479337,25595904
k1,139:27923112,25595904:443775
x1,139:28693152,25595904
k1,139:29136926,25595904:443774
g1,139:29530142,25595904
)
g1,139:29530142,25595904
(1,139:29530142,25595904:2925432,665187,285084
g1,139:29923358,25595904
g1,139:29923358,25595904
x1,139:32062358,25595904
g1,139:32062358,25595904
g1,139:32455574,25595904
)
g1,139:32455574,25595904
)
(1,139:21850841,26546175:10604733,665187,285084
g1,139:21850841,26546175
(1,139:21850841,26546175:5235280,665187,285084
r1,139:21850841,26546175:0,950271,285084
g1,139:22244057,26546175
k1,139:23687882,26546175:1443825
x1,139:24714330,26546175
x1,139:25249080,26546175
k1,139:26692905,26546175:1443825
g1,139:27086121,26546175
)
g1,139:27086121,26546175
(1,139:27086121,26546175:2444021,665187,285084
g1,139:27479337,26546175
k1,139:27923112,26546175:443775
x1,139:28693152,26546175
k1,139:29136926,26546175:443774
g1,139:29530142,26546175
)
g1,139:29530142,26546175
(1,139:29530142,26546175:2925432,665187,285084
g1,139:29923358,26546175
g1,139:29923358,26546175
x1,139:32062358,26546175
g1,139:32062358,26546175
g1,139:32455574,26546175
)
g1,139:32455574,26546175
)
(1,139:21850841,27496446:10604733,665187,285084
g1,139:21850841,27496446
(1,139:21850841,27496446:5235280,665187,285084
r1,139:21850841,27496446:0,950271,285084
g1,139:22244057,27496446
k1,139:23693162,27496446:1449105
x1,139:25243801,27496446
k1,139:26692905,27496446:1449104
g1,139:27086121,27496446
)
g1,139:27086121,27496446
(1,139:27086121,27496446:2444021,665187,285084
g1,139:27479337,27496446
k1,139:27923112,27496446:443775
x1,139:28693152,27496446
k1,139:29136926,27496446:443774
g1,139:29530142,27496446
)
g1,139:29530142,27496446
(1,139:29530142,27496446:2925432,665187,285084
g1,139:29923358,27496446
k1,139:30607838,27496446:684480
x1,139:31377878,27496446
k1,139:32062358,27496446:684480
g1,139:32455574,27496446
)
g1,139:32455574,27496446
)
]
$1,139:32455574,26064489
)
g1,139:32712254,26064489
g1,139:32712254,26064489
g1,139:32712254,26064489
)
]
g1,139:32968934,23862482
g1,140:32968934,23862482
k1,140:34219610,23862482:1250676
)
]
]
]
(1,142:6038827,47813271:28180783,506811,0
(1,142:6038827,47813271:28180783,506811,0
k1,142:19936709,47813271:13897882
x1,142:20321729,47813271
k1,142:34219610,47813271:13897881
)
)
]
]
!31140
}1
!10
{2
[1,142:4736286,47813271:29483324,43076985,0
[1,142:6038827,47813271:28180783,47869960,0
[1,142:6038827,729743:28180783,786432,0
(1,142:6038827,729743:28180783,0,0
h1,142:6038827,729743:28180783,0,0
)
]
[1,142:6038827,45847191:28180783,43479048,0
[1,85:6038827,44303829:28180783,40392323,0
[1,85:6038827,44303829:28180783,40392323,0
(1,83:6038827,32092289:28180783,28180783,0
k1,83:6780477,32092289:741650
h1,68:6780477,32092289:0,0,0
(1,68:6780477,32092289:26697484,28180783,0
(1,68:6780477,32092289:26697549,28180747,0
(1,68:6780477,32092289:26697549,28180747,0
(1,68:6780477,32092289:0,28180747,0
(1,68:6780477,32092289:0,89989448,0
(1,68:6780477,32092289:85253161,89989448,0
)
k1,68:6780477,32092289:-85253161
)
)
g1,68:33478026,32092289
)
)
)
g1,83:33477961,32092289
k1,83:34219610,32092289:741649
)
(1,83:6038827,33697921:28180783,546132,152916
h1,83:6038827,33697921:0,0,0
x1,83:8209776,33697921
k1,83:8392561,33697921:182785
x1,83:9419281,33697921
k1,83:9724574,33697921:305293
x1,83:10772684,33697921
k1,83:10955470,33697921:182786
x1,83:12880570,33697921
x1,83:15361810,33697921
k1,83:15544595,33697921:182785
x1,83:16571315,33697921
x1,83:18308183,33697921
k1,83:18490969,33697921:182786
x1,83:19111279,33697921
k1,83:19294064,33697921:182785
x1,83:22053374,33697921
x1,83:22977422,33697921
k1,83:23160208,33697921:182786
x1,83:24721678,33697921
k1,83:24904463,33697921:182785
x1,83:27004961,33697921
k1,83:27187747,33697921:182786
x1,83:29283967,33697921
x1,83:31063615,33697921
k1,83:31246400,33697921:182785
x1,83:34219610,33697921
k1,83:34219610,33697921:0
)
(1,83:6038827,34648193:28180783,589824,196608
x1,83:7290006,34648193
x1,83:7696416,34648193
k1,83:7991938,34648193:295522
x1,83:9489238,34648193
k1,83:9784760,34648193:295522
x1,83:10811480,34648193
x1,83:12244610,34648193
k1,83:12540132,34648193:295522
x1,83:13930209,34648193
x1,83:15363339,34648193
k1,83:15658861,34648193:295522
x1,83:16150558,34648193
k1,83:16446080,34648193:295522
x1,83:16723877,34648193
x1,83:17236964,34648193
k1,83:17532486,34648193:295522
$1,83:17532486,34648193
(1,83:17532486,34648193:903840,76458,0
x1,83:17746386,34648193
g1,83:17877456,34648193
x1,83:18091356,34648193
g1,83:18222426,34648193
x1,83:18436326,34648193
)
k1,83:18567396,34648193:131070
$1,83:18567396,34648193
x1,83:18781296,34648193
k1,83:19086529,34648193:305233
x1,83:20241043,34648193
k1,83:20536526,34648193:295483
x1,83:21653084,34648193
x1,83:22491572,34648193
k1,83:22787094,34648193:295522
x1,83:23172114,34648193
k1,83:23467636,34648193:295522
x1,83:24413074,34648193
k1,83:24708596,34648193:295522
x1,83:25328906,34648193
k1,83:25624428,34648193:295522
x1,83:28447908,34648193
k1,83:28743430,34648193:295522
x1,83:31502740,34648193
x1,83:32426788,34648193
k1,83:32722310,34648193:295522
x1,83:34219610,34648193
k1,83:34219610,34648193:0
)
(1,83:6038827,35598465:28180783,589824,196608
x1,83:8310445,35598465
k1,83:8564021,35598465:253576
x1,83:10489121,35598465
x1,83:12970361,35598465
k1,83:13223936,35598465:253575
x1,83:13844246,35598465
k1,83:14097822,35598465:253576
x1,83:14739522,35598465
x1,83:16600452,35598465
x1,83:17691342,35598465
k1,83:17944918,35598465:253576
x1,83:20391934,35598465
k1,83:20733139,35598465:341205
x1,83:21909316,35598465
k1,83:22162889,35598465:253573
x1,83:25525124,35598465
k1,83:25778699,35598465:253575
x1,83:26399009,35598465
k1,83:26652585,35598465:253576
x1,83:29476065,35598465
k1,83:29729641,35598465:253576
x1,83:31530679,35598465
k1,83:31784254,35598465:253575
x1,83:32896534,35598465
k1,83:33150110,35598465:253576
x1,83:34219610,35598465
k1,83:34219610,35598465:0
)
(1,83:6038827,36548737:28180783,589824,196608
x1,83:6723307,36548737
x1,83:7861255,36548737
k1,83:8064323,36548737:203068
x1,83:9304943,36548737
k1,83:9508010,36548737:203067
x1,83:12126146,36548737
k1,83:12329214,36548737:203068
x1,83:13441494,36548737
k1,83:13644561,36548737:203067
x1,83:14714061,36548737
k1,83:14917129,36548737:203068
x1,83:17958787,36548737
k1,83:18161855,36548737:203068
x1,83:19081625,36548737
k1,83:19284692,36548737:203067
x1,83:20354192,36548737
x1,83:20760602,36548737
k1,83:20963670,36548737:203068
x1,83:22828878,36548737
x1,83:22978608,36548737
k1,83:23302977,36548737:324369
x1,83:24789446,36548737
x1,83:25174466,36548737
k1,83:25377534,36548737:203068
x1,83:27003174,36548737
k1,83:27206241,36548737:203067
x1,83:28318521,36548737
k1,83:28521589,36548737:203068
x1,83:29334409,36548737
k1,83:29537476,36548737:203067
x1,83:30649756,36548737
k1,83:30852824,36548737:203068
x1,83:33637802,36548737
x1,83:34219610,36548737
k1,83:34219610,36548737:0
)
(1,83:6038827,37499009:28180783,546132,152916
x1,83:7193887,37499009
x1,83:8370337,37499009
k1,83:8685209,37499009:314872
x1,83:9844547,37499009
x1,83:11410295,37499009
k1,83:11725167,37499009:314872
x1,83:12965787,37499009
k1,83:13280659,37499009:314872
x1,83:15505219,37499009
k1,83:15820092,37499009:314873
x1,83:17445732,37499009
k1,83:17760604,37499009:314872
x1,83:18872884,37499009
k1,83:19187756,37499009:314872
x1,83:20000576,37499009
k1,83:20315448,37499009:314872
x1,83:21427728,37499009
k1,83:21742600,37499009:314872
x1,83:24527578,37499009
x1,83:25109386,37499009
k1,83:25424258,37499009:314872
x1,83:26797496,37499009
k1,83:27112368,37499009:314872
x1,83:28271706,37499009
x1,83:30051354,37499009
k1,83:30568171,37499009:516817
x1,83:32214928,37499009
x1,83:32621338,37499009
x1,83:33284428,37499009
k1,83:33599300,37499009:314872
x1,83:34219610,37499009
k1,83:34219610,37499009:0
)
(1,83:6038827,38449281:28180783,589824,196608
x1,83:7839865,38449281
k1,83:8027878,38449281:188013
x1,83:8545516,38449281
k1,83:8733529,38449281:188013
x1,83:9850087,38449281
x1,83:10812637,38449281
k1,83:11000651,38449281:188014
x1,83:11813471,38449281
k1,83:12001484,38449281:188013
x1,83:13070984,38449281
k1,83:13258997,38449281:188013
x1,83:14349887,38449281
k1,83:14537900,38449281:188013
x1,83:16463000,38449281
k1,83:16651014,38449281:188014
x1,83:17720514,38449281
x1,83:18126924,38449281
k1,83:18314937,38449281:188013
x1,83:19341657,38449281
x1,83:20774787,38449281
k1,83:20962800,38449281:188013
x1,83:21390600,38449281
x1,83:22438710,38449281
x1,83:22845120,38449281
x1,83:23722110,38449281
k1,83:24041461,38449281:319351
x1,83:25185690,38449281
k1,83:25373635,38449281:187945
x1,83:25950892,38449281
x1,83:28539082,38449281
x1,83:28924102,38449281
k1,83:29112116,38449281:188014
x1,83:30930266,38449281
k1,83:31118279,38449281:188013
x1,83:33218777,38449281
k1,83:33406790,38449281:188013
x1,83:34219610,38449281
k1,83:34219610,38449281:0
)
(1,83:6038827,39399553:28180783,589824,196608
x1,83:7108327,39399553
k1,83:7292881,39399553:184554
x1,83:7977361,39399553
x1,83:8815849,39399553
k1,83:9000403,39399553:184554
x1,83:10241023,39399553
k1,83:10425577,39399553:184554
x1,83:12744253,39399553
k1,83:12928806,39399553:184553
x1,83:13741626,39399553
k1,83:13926180,39399553:184554
x1,83:14995680,39399553
k1,83:15180234,39399553:184554
x1,83:18435792,39399553
k1,83:18753990,39399553:318198
x1,83:19331247,39399553
x1,83:21919437,39399553
x1,83:22304457,39399553
k1,83:22489011,39399553:184554
x1,83:24307161,39399553
k1,83:24491715,39399553:184554
x1,83:25009353,39399553
k1,83:25193907,39399553:184554
x1,83:27551085,39399553
x1,83:28342515,39399553
k1,83:28527068,39399553:184553
x1,83:29168768,39399553
k1,83:29353322,39399553:184554
x1,83:31791782,39399553
k1,83:31976336,39399553:184554
x1,83:32361356,39399553
k1,83:32545910,39399553:184554
x1,83:33834590,39399553
x1,83:34219610,39399553
k1,83:34219610,39399553:0
)
(1,83:6038827,40349825:28180783,589824,196608
x1,83:8947867,40349825
k1,83:9194123,40349825:246256
x1,83:11033663,40349825
k1,83:11279918,40349825:246255
x1,83:12841388,40349825
k1,83:13087644,40349825:246256
x1,83:13472664,40349825
k1,83:13718920,40349825:246256
x1,83:15387340,40349825
x1,83:16071820,40349825
k1,83:16318076,40349825:246256
x1,83:17002556,40349825
k1,83:17248811,40349825:246255
x1,83:17633831,40349825
k1,83:17880087,40349825:246256
x1,83:20532447,40349825
k1,83:20780788,40349825:248341
x1,83:22320868,40349825
x1,83:22727278,40349825
k1,83:22973533,40349825:246255
x1,83:23491171,40349825
k1,83:23737427,40349825:246256
x1,83:24806927,40349825
k1,83:25053183,40349825:246256
x1,83:27341913,40349825
x1,83:28390023,40349825
k1,83:28636279,40349825:246256
x1,83:29256589,40349825
k1,83:29502844,40349825:246255
x1,83:30572344,40349825
k1,83:30818600,40349825:246256
x1,83:31225010,40349825
x1,83:33834590,40349825
x1,83:34219610,40349825
k1,83:34219610,40349825:0
)
(1,83:6038827,41300097:28180783,589824,196608
x1,83:8070877,41300097
k1,83:8558926,41300097:488049
x1,83:10579144,41300097
k1,83:10884427,41300097:305283
x1,83:11504737,41300097
k1,83:11810019,41300097:305282
x1,83:12879519,41300097
x1,83:13285929,41300097
k1,83:13591212,41300097:305283
x1,83:14617932,41300097
x1,83:16051062,41300097
k1,83:16356345,41300097:305283
x1,83:17383065,41300097
k1,83:17688348,41300097:305283
x1,83:19746066,41300097
k1,83:20051349,41300097:305283
x1,83:21937947,41300097
k1,83:22243230,41300097:305283
x1,83:23056050,41300097
k1,83:23361333,41300097:305283
x1,83:24430833,41300097
k1,83:24736116,41300097:305283
x1,83:26532876,41300097
k1,83:26838158,41300097:305282
x1,83:27244568,41300097
x1,83:29854148,41300097
x1,83:30239168,41300097
k1,83:30544451,41300097:305283
x1,83:32576501,41300097
k1,83:33064550,41300097:488049
x1,83:34219610,41300097
k1,83:34219610,41300097:0
)
(1,83:6038827,42250369:28180783,546132,219909
x1,83:8263387,42250369
k1,83:8493582,42250369:230195
x1,83:9070839,42250369
x1,83:10033116,42250369
x1,83:12122783,42250369
k1,83:12352977,42250369:230194
x1,83:12909117,42250369
x1,83:14256687,42250369
x1,83:14838495,42250369
k1,83:15068690,42250369:230195
$1,83:15068690,42250369
[1,83:15068690,42250369:992964,546132,219909
(1,83:15097817,42250369:0,546132,0
x1,83:15482837,42250369
)
(1,83:15068690,42250369:992964,338603,219909
x1,83:15440966,42250369
(1,83:15440966,42368333:620688,364089,101945
x1,83:15706057,42368333
x1,83:16014929,42368333
)
)
]
$1,83:16061654,42250369
k1,83:16291849,42250369:230195
x1,83:17211619,42250369
k1,83:17441814,42250369:230195
x1,83:18939114,42250369
k1,83:19169308,42250369:230194
$1,83:19169308,42250369
x1,83:19538035,42250369
$1,83:19566252,42250369
k1,83:19796447,42250369:230195
x1,83:21037067,42250369
k1,83:21267262,42250369:230195
x1,83:23132470,42250369
k1,83:23362664,42250369:230194
$1,83:23362664,42250369
x1,83:23763158,42250369
$1,83:23789555,42250369
x1,83:24003455,42250369
k1,83:24336867,42250369:333412
x1,83:25844726,42250369
x1,83:26122796,42250369
k1,83:26352991,42250369:230195
x1,83:27764731,42250369
k1,83:27994925,42250369:230194
x1,83:30779903,42250369
x1,83:31361711,42250369
k1,83:31591906,42250369:230195
$1,83:31591906,42250369
[1,83:31591906,42250369:992964,546132,219909
(1,83:31621033,42250369:0,546132,0
x1,83:32006053,42250369
)
(1,83:31591906,42250369:992964,338603,219909
x1,83:31964182,42250369
(1,83:31964182,42368333:620688,364089,101945
x1,83:32229273,42368333
x1,83:32538145,42368333
)
)
]
k1,83:32803320,42250369:218450
x1,83:33402240,42250369
k1,83:33620690,42250369:218450
x1,83:34005710,42250369
$1,83:34005710,42250369
x1,83:34219610,42250369
k1,83:34219610,42250369:0
)
(1,83:6038827,43200641:28180783,546132,219909
x1,83:6445237,43200641
x1,83:7578907,43200641
x1,83:8113657,43200641
k1,83:8404359,43200641:290702
x1,83:10804317,43200641
x1,83:12370065,43200641
k1,83:12660767,43200641:290702
x1,83:13345247,43200641
k1,83:13635949,43200641:290702
$1,83:13635949,43200641
[1,83:13635949,43200641:992964,546132,219909
(1,83:13665076,43200641:0,546132,0
x1,83:14050096,43200641
)
(1,83:13635949,43200641:992964,338603,219909
x1,83:14008225,43200641
(1,83:14008225,43318605:620688,364089,101945
x1,83:14273316,43318605
x1,83:14582188,43318605
)
)
]
k1,83:14905272,43200641:276359
x1,83:15504192,43200641
k1,83:15780551,43200641:276359
x1,83:16777242,43200641
$1,83:16777242,43200641
k1,83:17067944,43200641:290702
x1,83:18308564,43200641
k1,83:18599266,43200641:290702
x1,83:19968226,43200641
x1,83:20353246,43200641
k1,83:20643948,43200641:290702
x1,83:21563718,43200641
k1,83:21854419,43200641:290701
$1,83:21854419,43200641
[1,83:21854419,43200641:992964,546132,219909
(1,83:21883546,43200641:0,546132,0
x1,83:22268566,43200641
)
(1,83:21854419,43200641:992964,338603,219909
x1,83:22226695,43200641
(1,83:22226695,43318605:620688,364089,101945
x1,83:22491786,43318605
x1,83:22800658,43318605
)
)
]
k1,83:23123743,43200641:276360
x1,83:23722663,43200641
k1,83:23999022,43200641:276359
x1,83:24384042,43200641
$1,83:24384042,43200641
x1,83:24597942,43200641
k1,83:25042247,43200641:444305
x1,83:28094464,43200641
x1,83:29677324,43200641
x1,83:29998174,43200641
k1,83:30288876,43200641:290702
x1,83:32389374,43200641
k1,83:32680076,43200641:290702
x1,83:33257333,43200641
x1,83:34219610,43200641
k1,83:34219610,43200641:0
)
(1,83:6038827,44150913:28180783,546132,152916
x1,83:8128494,44150913
g1,83:8385174,44150913
x1,83:8941314,44150913
x1,83:10288884,44150913
x1,83:10870692,44150913
g1,83:11127372,44150913
x1,83:12047142,44150913
g1,83:12303822,44150913
x1,83:13373322,44150913
x1,83:13779732,44150913
g1,83:14036412,44150913
x1,83:15063132,44150913
x1,83:16496262,44150913
g1,83:16752942,44150913
x1,83:17779662,44150913
g1,83:18036342,44150913
x1,83:19152900,44150913
x1,83:20115450,44150913
g1,83:20372130,44150913
x1,83:21184950,44150913
g1,83:21441630,44150913
x1,83:22511130,44150913
g1,83:22767810,44150913
x1,83:24093990,44150913
x1,83:24585960,44150913
k1,83:34219610,44150913:9633650
g1,83:34219610,44150913
)
]
]
]
(1,142:6038827,47813271:28180783,506811,0
(1,142:6038827,47813271:28180783,506811,0
k1,142:19936709,47813271:13897882
x1,142:20321729,47813271
k1,142:34219610,47813271:13897881
)
)
]
]
!13760
}2
!10
{3
[1,142:4736286,47813271:29483324,43076985,0
[1,142:6038827,47813271:28180783,47869960,0
[1,142:6038827,729743:28180783,786432,0
(1,142:6038827,729743:28180783,0,0
h1,142:6038827,729743:28180783,0,0
)
]
[1,142:6038827,45847191:28180783,43479048,0
[1,101:6038827,32354304:28180783,16493274,0
[1,101:6038827,32354304:28180783,16493274,0
(1,100:6038827,28542296:28180783,12681266,1441792
k1,100:6806575,28542296:767748
h1,92:6806575,28542296:0,0,0
[1,92:6806575,28542296:13194304,12681266,1441792
[1,92:6806575,28542296:13194304,12681266,0
(1,92:6806575,28542296:13194304,12681266,0
g1,92:7063255,28542296
g1,92:7063255,28542296
g1,92:7063255,28542296
(1,92:7063255,28542296:12680944,12681266,0
(1,92:7063255,28542296:12680976,12680976,0
(1,92:7063255,28542296:12680976,12680976,0
(1,92:7063255,28542296:0,12680976,0
(1,92:7063255,28542296:0,31575245,0
(1,92:7063255,28542296:31575245,31575245,0
)
k1,92:7063255,28542296:-31575245
)
)
g1,92:19744231,28542296
)
)
)
g1,92:20000879,28542296
)
]
(1,92:6806575,29492568:13194304,491520,163840
k1,92:11942281,29492568:5135706
(1,92:11942281,29492568:2922892,491520,163840
x1,92:12779688,29492568
g1,92:13033802,29492568
x1,92:14865173,29492568
)
k1,92:20000879,29492568:5135706
)
]
g1,92:20257559,28542296
[1,96:20257559,28542296:13194304,12681266,1441792
[1,96:20257559,28542296:13194304,12681266,0
(1,96:20257559,28542296:13194304,12681266,0
g1,96:20514239,28542296
g1,96:20514239,28542296
g1,96:20514239,28542296
(1,96:20514239,28542296:12680944,12681266,0
(1,96:20514239,28542296:12680976,12680976,0
(1,96:20514239,28542296:12680976,12680976,0
(1,96:20514239,28542296:0,12680976,0
(1,96:20514239,28542296:0,31575245,0
(1,96:20514239,28542296:31575245,31575245,0
)
k1,96:20514239,28542296:-31575245
)
)
g1,96:33195215,28542296
)
)
)
g1,96:33451863,28542296
)
]
(1,96:20257559,29492568:13194304,491520,163840
k1,96:25543452,29492568:5285893
(1,96:25543452,29492568:2622518,491520,163840
x1,96:26417268,29492568
g1,96:26671382,29492568
x1,96:28165970,29492568
)
k1,96:33451863,29492568:5285893
)
]
g1,100:33451863,28542296
k1,100:34219610,28542296:767747
)
(1,100:6038827,31251116:28180783,546132,152916
h1,100:6038827,31251116:0,0,0
x1,100:8209776,31251116
k1,100:8417689,31251116:207913
x1,100:9444409,31251116
k1,100:9762266,31251116:317857
x1,100:13569686,31251116
k1,100:13777599,31251116:207913
x1,100:16686639,31251116
k1,100:16894552,31251116:207913
x1,100:17322352,31251116
x1,100:18947992,31251116
k1,100:19155905,31251116:207913
x1,100:20396525,31251116
k1,100:20604438,31251116:207913
x1,100:22165908,31251116
k1,100:22373821,31251116:207913
x1,100:24042241,31251116
x1,100:25453981,31251116
k1,100:25661894,31251116:207913
x1,100:26731394,31251116
k1,100:26939307,31251116:207913
x1,100:29638725,31251116
k1,100:29964709,31251116:325984
x1,100:31932589,31251116
k1,100:32140502,31251116:207913
x1,100:33167222,31251116
x1,100:33530852,31251116
x1,100:34219610,31251116
k1,100:34219610,31251116:0
)
(1,100:6038827,32201388:28180783,546132,152916
x1,100:7065547,32201388
g1,100:7322227,32201388
x1,100:9033427,32201388
g1,100:9290107,32201388
x1,100:11044087,32201388
g1,100:11300767,32201388
x1,100:13568107,32201388
g1,100:13910347,32201388
x1,100:15289320,32201388
x1,100:15439050,32201388
g1,100:15695730,32201388
x1,100:16722178,32201388
x1,100:17256928,32201388
g1,100:17513608,32201388
x1,100:18754228,32201388
g1,100:19010908,32201388
x1,100:20561547,32201388
g1,100:20818227,32201388
x1,100:22191465,32201388
x1,100:23817105,32201388
x1,100:24758265,32201388
x1,100:24907995,32201388
k1,100:34219610,32201388:9311615
g1,100:34219610,32201388
)
]
]
]
(1,142:6038827,47813271:28180783,506811,0
(1,142:6038827,47813271:28180783,506811,0
k1,142:19936709,47813271:13897882
x1,142:20321729,47813271
k1,142:34219610,47813271:13897881
)
)
]
]
!3804
}3
Input:60:/usr/local/texlive/2017/texmf-dist/tex/latex/bbm-macros/ubbm.fd
!82
{4
[1,214:4736286,47813271:29483324,43076985,0
[1,214:6038827,47813271:28180783,47869960,0
[1,214:6038827,729743:28180783,786432,0
(1,214:6038827,729743:28180783,0,0
h1,214:6038827,729743:28180783,0,0
)
]
[1,214:6038827,45847191:28180783,43479048,0
(1,144:6038827,3154575:28180783,786431,0
(1,144:6038827,3154575:1748500,776995,0
g1,144:6038827,3154575
x1,144:6513308,3154575
g1,144:7787327,3154575
)
x1,144:11560757,3154575
x1,144:14169088,3154575
k1,144:14853163,3154575:684075
x1,144:15992703,3154575
x1,144:17054385,3154575
x1,144:19248528,3154575
k1,144:19932604,3154575:684076
x1,144:21479252,3154575
k1,144:22163327,3154575:684075
x1,144:23125396,3154575
x1,144:24724474,3154575
x1,144:28191197,3154575
k1,144:28875273,3154575:684076
x1,144:31500644,3154575
k1,144:32184719,3154575:684075
x1,144:34219610,3154575
k1,144:34219610,3154575:0
)
(1,144:7787327,4596367:26432283,776995,0
x1,144:10412698,4596367
k1,144:34219610,4596367:23806912
g1,144:34219610,4596367
)
(1,145:6038827,6554802:28180783,647495,0
(1,145:6038827,6554802:2282835,647495,0
g1,145:6038827,6554802
x1,145:7259980,6554802
g1,145:8321662,6554802
)
x1,145:10509471,6554802
k1,145:34219610,6554802:23710139
g1,145:34219610,6554802
)
(1,152:6038827,8012978:28180783,761527,196608
x1,152:8102826,8012978
k1,147:8412485,8012978:309659
x1,147:9824225,8012978
k1,147:10133884,8012978:309659
$1,147:10133884,8012978
x1,147:10607469,8012978
k1,147:10961878,8012978:308626
x1,147:11560798,8012978
k1,147:11869424,8012978:308626
(1,147:11869424,8012978:1283400,521949,0
x1,147:13152824,8012978
)
[1,147:13152824,8130942:496621,383168,0
(1,147:13205162,8123660:0,375886,0
x1,147:13483694,8123660
)
(1,147:13152824,8130942:463853,233017,0
x1,147:13616677,8130942
)
]
k1,147:13780515,8012978:131070
x1,147:15055223,8012978
x1,147:15461633,8012978
[1,147:15461633,8012978:638976,571471,0
(1,147:15528127,8002057:0,560550,0
x1,147:15913147,8002057
)
(1,147:15461633,8012978:638976,349524,0
x1,147:16100609,8012978
)
]
x1,147:16314509,8012978
k1,147:16445579,8012978:131070
[1,147:16445579,8012978:604388,761527,0
(1,147:16494779,7812001:0,560550,0
x1,147:16879799,7812001
)
(1,147:16445579,8012978:604388,539580,0
x1,147:17049967,8012978
)
]
x1,147:17648887,8012978
$1,147:17648887,8012978
k1,147:17958546,8012978:309659
x1,147:19199166,8012978
k1,148:19508825,8012978:309659
x1,148:20578325,8012978
k1,148:20887984,8012978:309659
x1,148:23052652,8012978
x1,148:23801302,8012978
k1,148:24110961,8012978:309659
x1,148:24688218,8012978
x1,148:25650495,8012978
x1,148:27740162,8012978
k1,148:28049821,8012978:309659
x1,148:31014475,8012978
k1,148:31324134,8012978:309659
x1,148:31841772,8012978
k1,148:32151431,8012978:309659
$1,148:32151431,8012978
x1,148:32514152,8012978
(1,148:32514152,8130942:797912,364089,0
x1,148:33279296,8130942
)
k1,148:33620690,8012978:308626
x1,148:34219610,8012978
k1,152:34219610,8012978:0
)
(1,152:6038827,8963250:28180783,728898,303488
x1,152:6701008,8963250
[1,148:6701008,8963250:491520,571471,152916
(1,148:6693774,8952329:0,560550,0
x1,148:7078794,8952329
)
(1,148:6701008,8963250:491520,349524,152916
x1,148:7192528,8963250
)
]
(1,148:7192528,9148934:797912,364089,0
x1,148:7957672,9148934
)
x1,148:8289900,8963250
$1,148:8289900,8963250
x1,148:8503800,8963250
k1,148:8845271,8963250:341471
x1,148:9968110,8963250
k1,149:10222484,8963250:254374
$1,150:10222484,8963250
x1,150:10500554,8963250
(1,150:10500554,9081214:288266,346600,101945
x1,150:10725836,9081214
)
k1,150:11007270,8963250:218450
x1,150:11606190,8963250
k1,150:11824640,8963250:218450
(1,150:11824640,8963250:1176450,338603,152916
x1,150:13001090,8963250
)
x1,150:14394635,8963250
[1,150:14394635,9164793:744572,864915,101945
(1,150:14394635,8637753:744572,337875,54616
x1,150:15106439,8637753
)
(1,150:14394635,9164793:566798,346600,101945
x1,150:14898449,9164793
)
]
x1,150:15801388,8963250
(1,150:15801388,9081214:797912,364089,0
x1,150:16566532,9081214
)
x1,150:17968260,8963250
$1,150:17968260,8963250
k1,150:18222634,8963250:254374
x1,150:19463254,8963250
k1,150:19717628,8963250:254374
$1,150:19717628,8963250
x1,150:20168957,8963250
(1,150:20168957,9081214:288266,346600,101945
x1,150:20394239,9081214
)
k1,150:20675673,8963250:218450
x1,150:21274593,8963250
k1,150:21493043,8963250:218450
(1,150:21493043,8373421:742743,0,786442
x1,150:22235786,8373421
)
[1,150:22235786,9192631:934230,958279,0
(1,150:22235786,8580952:288266,346600,101945
x1,150:22461068,8580952
)
(1,150:22235786,9192631:934230,346600,0
x1,150:23137248,9192631
)
]
k1,150:23301086,8963250:131070
x1,150:23797427,8963250
(1,150:23797427,9085585:655698,393216,131072
x1,150:24420357,9085585
)
$1,150:24453125,8963250
x1,150:24667025,8963250
k1,150:24921860,8963250:254835
x1,150:26889740,8963250
k1,150:27144114,8963250:254374
$1,150:27144114,8963250
x1,150:27626528,8963250
[1,150:27626528,9164793:744572,864915,101945
(1,150:27626528,8637753:744572,337875,54616
x1,150:28338332,8637753
)
(1,150:27626528,9164793:566798,346600,101945
x1,150:28130342,9164793
)
]
x1,150:29248090,8963250
$1,150:29248090,8963250
k1,150:29502464,8963250:254374
x1,150:30020102,8963250
k1,150:30274476,8963250:254374
x1,150:31343976,8963250
k1,150:31598349,8963250:254373
$1,150:31598349,8963250
x1,150:33437889,8963250
k1,150:33607939,8963250:170050
x1,150:34219610,8963250
k1,152:34219610,8963250:0
)
(1,152:6038827,9913522:28180783,623265,296364
x1,152:7258057,9913522
$1,150:7258057,9913522
g1,150:7514737,9913522
x1,150:9161767,9913522
x1,150:10209877,9913522
g1,150:10466557,9913522
x1,150:11086867,9913522
g1,150:11343547,9913522
$1,150:11343547,9913522
x1,150:11825961,9913522
[1,150:11825961,10107941:566798,817684,101945
(1,150:11825961,9628132:311300,337875,0
x1,150:12104493,9628132
)
(1,150:11825961,10107941:566798,346600,101945
x1,150:12329775,10107941
)
]
$1,150:12392759,9913522
g1,150:12649439,9913522
x1,150:13890059,9913522
g1,151:14146739,9913522
$1,151:14146739,9913522
x1,151:14643080,9913522
(1,151:14643080,10035857:655698,393216,131072
x1,151:15266010,10035857
)
$1,151:15298778,9913522
x1,151:15816416,9913522
g1,151:16073096,9913522
x1,151:17099816,9913522
g1,151:17356496,9913522
x1,151:19110476,9913522
g1,151:19367156,9913522
x1,151:20051636,9913522
x1,151:20458046,9913522
x1,151:22301864,9913522
g1,151:22558544,9913522
x1,151:24055844,9913522
k1,152:34219610,9913522:10163766
g1,152:34219610,9913522
)
(1,154:14616324,11582872:19603286,682974,296364
(1,154:14616324,11582872:11025790,682974,296364
x1,154:15987926,11582872
g1,154:16252159,11582872
x1,154:16863830,11582872
g1,154:17082280,11582872
x1,154:17445001,11582872
(1,154:17445001,11700836:797912,364089,0
x1,154:18210145,11700836
)
x1,154:18542373,11582872
g1,154:18760823,11582872
x1,154:19359743,11582872
g1,154:19578193,11582872
x1,154:21000499,11582872
[1,154:21000499,11777291:1000070,877393,101945
(1,154:21000499,11258161:539586,358263,0
x1,154:21470271,11258161
)
(1,154:21000499,11777291:1000070,346600,101945
x1,154:21225781,11777291
x1,154:21967801,11777291
)
]
x1,154:22845115,11582872
(1,154:22845115,11700836:288266,346600,101945
x1,154:23070397,11700836
)
g1,154:23351831,11582872
x1,154:23950751,11582872
g1,154:24169201,11582872
x1,154:24447271,11582872
(1,154:24447271,11700836:288266,346600,101945
x1,154:24672553,11700836
)
x1,154:25642114,11582872
)
(1,154:33235670,11582872:983940,589824,196608
(1,154:33235670,11582872:983940,589824,196608
x1,154:33920150,11582872
x1,154:34219610,11582872
)
)
)
(1,160:6038827,13157621:28180783,589824,253407
x1,160:7792807,13157621
k1,155:8077699,13157621:284892
x1,155:9147199,13157621
k1,155:9432092,13157621:284893
x1,155:10694102,13157621
x1,155:10972172,13157621
k1,155:11257064,13157621:284892
x1,155:15197102,13157621
k1,155:15481995,13157621:284893
x1,155:16102305,13157621
k1,155:16387197,13157621:284892
$1,155:16387197,13157621
x1,155:16883538,13157621
(1,155:16883538,13279956:655698,393216,131072
x1,155:17506468,13279956
)
x1,155:17753136,13157621
k1,155:18038029,13157621:284893
k1,155:18169099,13157621:131070
x1,155:18431794,13157621
k1,155:18698265,13157621:266471
x1,155:19297185,13157621
k1,155:19563656,13157621:266471
x1,155:20162576,13157621
k1,155:20293646,13157621:131070
(1,155:20293646,13157621:903840,76458,0
x1,155:20507546,13157621
g1,155:20638616,13157621
x1,155:20852516,13157621
g1,155:20983586,13157621
x1,155:21197486,13157621
)
k1,155:21328556,13157621:131070
x1,155:21542456,13157621
k1,155:21673526,13157621:131070
x1,155:22328654,13157621
$1,155:22385132,13157621
k1,155:22670024,13157621:284892
x1,155:23187662,13157621
k1,155:23472555,13157621:284893
$1,157:23472555,13157621
x1,157:23852115,13157621
x1,157:24622019,13157621
(1,157:24622019,13275585:311300,337875,0
x1,157:24900551,13275585
)
x1,157:25147219,13157621
k1,157:25278289,13157621:131070
(1,157:25278289,13157621:903840,76458,0
x1,157:25492189,13157621
g1,157:25623259,13157621
x1,157:25837159,13157621
g1,157:25968229,13157621
x1,157:26182129,13157621
)
k1,157:26313199,13157621:131070
x1,157:26527099,13157621
k1,157:26658169,13157621:131070
x1,157:27044646,13157621
(1,157:27044646,13275585:539586,358263,0
x1,157:27514418,13275585
)
x1,157:27883692,13157621
k1,157:28150163,13157621:266471
x1,157:28749083,13157621
k1,157:29015554,13157621:266471
x1,157:29670682,13157621
x1,157:30154960,13157621
k1,156:30439852,13157621:284892
k1,157:30570922,13157621:131070
x1,157:30955942,13157621
k1,157:31222413,13157621:266471
x1,157:31834084,13157621
k1,157:32100555,13157621:266471
x1,157:32596896,13157621
(1,157:32596896,13279956:744572,393216,131072
x1,157:33308700,13279956
)
k1,157:33607939,13157621:266471
x1,157:34219610,13157621
k1,160:34219610,13157621:0
)
(1,160:6038827,14107893:28180783,589824,253407
x1,160:6535168,14107893
(1,157:6535168,14230228:744572,393216,131072
x1,157:7246972,14230228
)
k1,157:7545879,14107893:266139
x1,157:8157550,14107893
k1,157:8423688,14107893:266138
(1,157:8423688,14107893:917502,349526,0
x1,157:8642142,14107893
g1,157:8773212,14107893
x1,157:8991666,14107893
g1,157:9122736,14107893
x1,157:9341190,14107893
)
k1,157:9607329,14107893:266139
x1,157:10219000,14107893
k1,157:10485138,14107893:266138
x1,157:10981479,14107893
(1,157:10981479,14230228:972858,393216,131072
x1,157:11667887,14230228
x1,157:11921569,14230228
)
k1,157:12220476,14107893:266139
x1,157:12832147,14107893
k1,157:13098285,14107893:266138
x1,157:13483305,14107893
$1,157:13483305,14107893
x1,157:13697205,14107893
k1,157:13988907,14107893:291702
x1,157:14502267,14107893
k1,157:14786964,14107893:284697
x1,157:15304602,14107893
k1,157:15589299,14107893:284697
x1,157:16017099,14107893
x1,157:18228825,14107893
k1,157:18513522,14107893:284697
x1,157:19198002,14107893
k1,157:19482699,14107893:284697
x1,157:22310457,14107893
k1,157:22595154,14107893:284697
$1,157:22595154,14107893
x1,157:23091495,14107893
x1,157:23971490,14107893
k1,157:24283412,14107893:266139
x1,157:24895083,14107893
k1,157:25161221,14107893:266138
x1,157:25523942,14107893
(1,157:25523942,14225857:797912,364089,0
x1,157:26289086,14225857
)
x1,157:26621314,14107893
$1,157:26621314,14107893
k1,157:26906012,14107893:284698
x1,157:30798992,14107893
x1,157:30948722,14107893
k1,157:31375013,14107893:426291
x1,157:34219610,14107893
k1,157:34219610,14107893:0
)
(1,160:6038827,15058165:28180783,589824,219909
x1,160:7245223,15058165
k1,158:7538366,15058165:293143
x1,158:8158676,15058165
k1,158:8451819,15058165:293143
x1,158:11360859,15058165
x1,158:11745879,15058165
x1,158:11895609,15058165
k1,158:12197868,15058165:302259
x1,158:13571106,15058165
k1,158:13864250,15058165:293144
x1,158:16088810,15058165
k1,158:16381953,15058165:293143
x1,158:16809753,15058165
x1,158:17194773,15058165
k1,158:17487916,15058165:293143
$1,158:17487916,15058165
x1,158:18065173,15058165
(1,158:18065173,15176129:288266,346600,101945
x1,158:18290455,15176129
)
$1,158:18353439,15058165
k1,158:18646582,15058165:293143
x1,158:19716082,15058165
k1,158:20009225,15058165:293143
x1,158:20757875,15058165
x1,158:21506525,15058165
x1,158:21784595,15058165
k1,158:22077739,15058165:293144
$1,158:22077739,15058165
x1,158:22922285,15058165
(1,158:22922285,15176129:288266,346600,101945
x1,158:23147567,15176129
)
k1,158:23491065,15058165:280514
x1,158:24089985,15058165
k1,158:24370500,15058165:280515
x1,158:24648570,15058165
(1,158:24648570,15176129:288266,346600,101945
x1,158:24873852,15176129
)
x1,158:25330053,15058165
$1,158:25330053,15058165
x1,158:25543953,15058165
k1,158:25846212,15058165:302259
x1,158:27343512,15058165
k1,158:27636655,15058165:293143
$1,159:27636655,15058165
x1,159:29008257,15058165
k1,159:29334555,15058165:280515
x1,159:29946226,15058165
k1,159:30226741,15058165:280515
x1,159:30589462,15058165
(1,159:30589462,15176129:797912,364089,0
x1,159:31354606,15176129
)
x1,159:31686834,15058165
$1,159:31686834,15058165
k1,159:31979977,15058165:293143
x1,159:33135037,15058165
k1,159:33428180,15058165:293143
x1,159:33855980,15058165
x1,159:34219610,15058165
k1,159:34219610,15058165:0
)
(1,160:6038827,16008437:28180783,521949,0
x1,160:9118987,16008437
g1,159:9375667,16008437
x1,159:10064425,16008437
k1,160:34219610,16008437:24155185
g1,160:34219610,16008437
)
(1,162:10067667,18118399:24151943,1419950,1006347
(1,162:10067667,18118399:20123103,1419950,1006347
x1,162:11439269,18118399
g1,162:11703502,18118399
x1,162:12315173,18118399
g1,162:12533623,18118399
x1,162:12896344,18118399
(1,162:12896344,18236363:797912,364089,0
x1,162:13661488,18236363
)
x1,162:13993716,18118399
g1,162:14212166,18118399
x1,162:14811086,18118399
g1,162:15029536,18118399
x1,162:16451842,18118399
[1,162:16451842,18312818:1000070,877393,101945
(1,162:16451842,17793688:539586,358263,0
x1,162:16921614,17793688
)
(1,162:16451842,18312818:1000070,346600,101945
x1,162:16677124,18312818
x1,162:17419144,18312818
)
]
x1,162:18029169,18118399
(1,162:18029169,18236363:288266,346600,101945
x1,162:18254451,18236363
)
x1,162:18616895,18118399
g1,162:18835345,18118399
x1,162:19434265,18118399
g1,162:19652715,18118399
x1,162:21127989,18118399
(1,162:21127989,18236363:311300,337875,0
x1,162:21406521,18236363
)
x1,162:21738749,18118399
g1,162:21913509,18118399
x1,162:22512429,18118399
g1,162:22687189,18118399
[1,162:22687189,18118399:1135960,1419950,1006347
(1,162:22687189,17135355:1135960,358263,0
k1,162:23001760,17135355:314571
x1,162:23471532,17135355
k1,162:23823149,17135355:314571
)
(1,162:22687189,18118399:1135960,825758,432543
(1,162:22687189,17371285:1135960,78644,1179657
x1,162:23823149,17371285
)
)
(1,162:22687189,19046103:1135960,364089,0
k1,162:22747258,19046103:60069
x1,162:23037319,19046103
x1,162:23763080,19046103
k1,162:23823149,19046103:60069
)
]
g1,162:23954219,18118399
x1,162:25429493,18118399
(1,162:25429493,18236363:336786,364089,0
x1,162:25719554,18236363
)
g1,162:25941039,18118399
x1,162:26465328,18118399
g1,162:26640088,18118399
x1,162:27463837,18118399
[1,162:27463837,18319942:1048590,891129,101945
(1,162:27463837,17792902:1048590,364089,54616
x1,162:27753898,17792902
x1,162:28479659,17792902
)
(1,162:27463837,18319942:1000070,346600,101945
x1,162:27689119,18319942
x1,162:28431139,18319942
)
]
x1,162:29089684,18118399
[1,162:29089684,18312818:288266,744865,101945
(1,162:29089684,17793688:274041,225735,0
x1,162:29330957,17793688
)
(1,162:29089684,18312818:288266,346600,101945
x1,162:29314966,18312818
)
]
x1,162:30190770,18118399
)
(1,162:33235670,18118399:983940,589824,196608
(1,162:33235670,18118399:983940,589824,196608
x1,162:33920150,18118399
x1,162:34219610,18118399
)
)
)
(1,166:6038827,20360891:28180783,546132,296364
x1,166:8006707,20360891
k1,163:8185597,20360891:178890
$1,163:8185597,20360891
x1,163:8762854,20360891
[1,163:8762854,20555310:288266,705544,101945
(1,163:8762854,20075501:274041,225735,0
x1,163:9004127,20075501
)
(1,163:8762854,20555310:288266,346600,101945
x1,163:8988136,20555310
)
]
$1,163:9051120,20360891
k1,163:9230010,20360891:178890
x1,163:9747648,20360891
k1,163:9926538,20360891:178890
x1,163:10996038,20360891
k1,163:11174928,20360891:178890
x1,163:14939568,20360891
x1,163:16308528,20360891
k1,163:16487418,20360891:178890
x1,163:17236068,20360891
x1,163:17984718,20360891
x1,163:18262788,20360891
k1,163:18441678,20360891:178890
x1,163:19061988,20360891
k1,163:19240879,20360891:178891
$1,163:19240879,20360891
x1,163:19818136,20360891
(1,163:19818136,20478855:288266,346600,101945
x1,163:20043418,20478855
)
$1,163:20106402,20360891
x1,163:20320302,20360891
k1,163:20636612,20360891:316310
x1,163:21962792,20360891
k1,163:22141682,20360891:178890
x1,163:22954502,20360891
x1,163:23360912,20360891
x1,163:23745932,20360891
x1,163:24066782,20360891
k1,163:24245672,20360891:178890
x1,163:25807142,20360891
x1,163:26812472,20360891
k1,163:26991362,20360891:178890
x1,163:28103642,20360891
x1,163:29776340,20360891
k1,163:29955230,20360891:178890
x1,163:30768050,20360891
k1,164:30946940,20360891:178890
x1,164:34219610,20360891
k1,164:34219610,20360891:0
)
(1,166:6038827,21311163:28180783,589824,196608
x1,166:6594967,21311163
x1,164:6958597,21311163
x1,164:7343617,21311163
g1,164:7600297,21311163
x1,164:8284777,21311163
g1,164:8541457,21311163
x1,164:11407717,21311163
g1,164:11664397,21311163
x1,164:12733897,21311163
g1,164:12990577,21311163
x1,164:13675057,21311163
x1,164:14081467,21311163
x1,164:15407647,21311163
g1,164:15664327,21311163
$1,164:15664327,21311163
x1,164:17035929,21311163
g1,164:17300162,21311163
x1,164:17911833,21311163
g1,164:18130283,21311163
x1,164:18493004,21311163
(1,164:18493004,21429127:797912,364089,0
x1,164:19258148,21429127
)
x1,164:19590376,21311163
$1,164:19590376,21311163
x1,164:19804276,21311163
g1,164:20146516,21311163
x1,164:20649045,21311163
x1,164:21269355,21311163
g1,164:21526035,21311163
x1,164:24499245,21311163
g1,165:24755925,21311163
x1,165:26509905,21311163
g1,165:26766585,21311163
$1,165:26766585,21311163
x1,165:27421713,21311163
g1,165:27696641,21311163
x1,165:28295561,21311163
g1,165:28514011,21311163
x1,165:28899031,21311163
$1,165:28899031,21311163
x1,165:29112931,21311163
k1,166:34219610,21311163:5106679
g1,166:34219610,21311163
)
(1,173:6038827,26348444:28180783,3954053,3560836
[1,173:6038827,26348444:28180783,3954053,3560836
(1,173:6038827,26250140:28180783,4052357,3659140
k1,172:6038827,26250140:0
(1,173:6038827,26250140:27338421,4052357,3659140
(1,172:6038827,26250140:0,665187,285084
[1,172:6038827,26250140:0,665187,285084
(1,34:6038827,26250140:0,665187,285084
r1,172:6038827,26250140:0,950271,285084
)
]
)
k1,173:6038827,26250140:842362
(1,173:6881189,26250140:26496059,4052357,3659140
$1,173:6881189,26250140
(1,173:6881189,26250140:26496059,4052357,3659140
[1,172:6881189,26250140:26496059,4052357,3659140
[1,172:6881189,29909280:26496059,7711497,0
(1,172:6881189,22862970:26496059,665187,296364
g1,172:6881189,22862970
(1,172:6881189,22862970:3926049,665187,296364
g1,172:6881189,22862970
(1,172:6881189,22862970:0,665187,285084
[1,172:6881189,22862970:0,665187,285084
(1,34:6881189,22862970:0,665187,285084
r1,172:6881189,22862970:0,950271,285084
)
]
)
$1,172:6881189,22862970
(1,172:6881189,22862970:3926049,589824,196608
x1,172:8252791,22862970
g1,172:8517024,22862970
x1,172:9128695,22862970
g1,172:9347145,22862970
x1,172:9709866,22862970
(1,172:9709866,22980934:797912,364089,0
x1,172:10475010,22980934
)
x1,172:10807238,22862970
)
$1,172:10807238,22862970
)
g1,172:10807238,22862970
(1,172:10807238,22862970:22570010,665187,296364
$1,172:10807238,22862970
(1,172:10807238,22862970:15611459,662586,296364
h1,172:10807238,22862970:0,0,0
g1,172:11025688,22862970
x1,172:11624608,22862970
g1,172:11843058,22862970
x1,172:13265364,22862970
[1,172:13265364,23057389:1000070,857005,101945
(1,172:13265364,22538259:311300,337875,0
x1,172:13543896,22538259
)
(1,172:13265364,23057389:1000070,346600,101945
x1,172:13490646,23057389
x1,172:14232666,23057389
)
]
x1,172:15109980,22862970
(1,172:15109980,22980934:288266,346600,101945
x1,172:15335262,22980934
)
g1,172:15616696,22862970
x1,172:16215616,22862970
g1,172:16434066,22862970
x1,172:16712136,22862970
(1,172:16712136,22980934:288266,346600,101945
x1,172:16937418,22980934
)
x1,172:17693079,22862970
g1,172:17911529,22862970
x1,172:18510449,22862970
g1,172:18728899,22862970
x1,172:19113919,22862970
g1,172:19288679,22862970
x1,172:19900350,22862970
g1,172:20075110,22862970
x1,172:21424456,22862970
(1,172:21424456,22980934:311300,337875,0
x1,172:21702988,22980934
)
g1,172:21954206,22862970
x1,172:22565877,22862970
g1,172:22784327,22862970
x1,172:23062397,22862970
(1,172:23062397,22980934:311300,337875,0
x1,172:23340929,22980934
)
x1,172:23587597,22862970
g1,172:23718667,22862970
x1,172:24169996,22862970
(1,172:24169996,22980934:311300,337875,0
x1,172:24448528,22980934
)
g1,172:24699746,22862970
x1,172:25311417,22862970
g1,172:25529867,22862970
x1,172:25807937,22862970
(1,172:25807937,22980934:311300,337875,0
x1,172:26086469,22980934
)
x1,172:26418697,22862970
)
$1,172:26418697,22862970
k1,172:33377248,22862970:6958551
)
g1,172:33377248,22862970
)
(1,172:6881189,24622252:26496059,1200774,841055
g1,172:6881189,24622252
(1,172:6881189,24622252:3926049,1200774,841055
k1,172:10807238,24622252:3926049
(1,172:10807238,24622252:0,665187,285084
[1,172:10807238,24622252:0,665187,285084
(1,34:10807238,24622252:0,665187,285084
r1,172:10807238,24622252:0,950271,285084
)
]
)
$1,172:10807238,24622252
h1,172:10807238,24622252:0,0,0
$1,172:10807238,24622252
)
g1,172:10807238,24622252
(1,172:10807238,24622252:22570010,1200774,841055
$1,172:10807238,24622252
(1,172:10807238,24622252:22570010,1200774,841055
h1,172:10807238,24622252:0,0,0
g1,172:11025688,24622252
x1,172:11624608,24622252
g1,172:11843058,24622252
x1,172:12228078,24622252
g1,172:12402838,24622252
x1,172:13014509,24622252
g1,172:13189269,24622252
(1,172:13189269,23551822:436908,0,1747645
x1,172:13626177,23551822
)
[1,172:13626177,25332235:660826,1910757,72817
(1,172:13975703,23759353:311300,337875,0
x1,172:14254235,23759353
)
(1,172:13626177,25332235:506993,322479,72817
x1,172:13827339,25332235
(1,172:13827339,25405052:273063,253405,0
x1,172:14067634,25405052
)
)
]
g1,172:14418073,24622252
(1,172:14418073,23551822:436908,0,1747645
x1,172:14854981,23551822
)
[1,172:14854981,25332235:1339001,1910757,131072
(1,172:15204507,23759353:311300,337875,0
x1,172:15483039,23759353
)
(1,172:14854981,25332235:1339001,393216,131072
x1,172:15056143,25332235
(1,172:15056143,25405052:273063,253405,0
x1,172:15296438,25405052
)
x1,172:15888151,25332235
(1,172:15888151,25405052:273063,253405,0
x1,172:16128446,25405052
)
)
]
g1,172:16325052,24622252
x1,172:16710072,24622252
g1,172:16884832,24622252
x1,172:17103286,24622252
g1,172:17278046,24622252
x1,172:18423640,24622252
(1,172:18423640,24740216:311300,337875,0
x1,172:18702172,24740216
)
g1,172:18953390,24622252
x1,172:19565061,24622252
g1,172:19783511,24622252
x1,172:20169988,24622252
(1,172:20169988,24740216:311300,337875,0
x1,172:20448520,24740216
)
x1,172:21567355,24622252
(1,172:21567355,24740216:311300,337875,0
x1,172:21845887,24740216
)
x1,172:22665262,24622252
(1,172:22665262,24740216:311300,337875,0
x1,172:22943794,24740216
)
g1,172:23195012,24622252
x1,172:23793932,24622252
g1,172:24012382,24622252
x1,172:24397402,24622252
g1,172:24572162,24622252
x1,172:25183833,24622252
g1,172:25358593,24622252
(1,172:25358593,23551822:436908,0,1747645
x1,172:25795501,23551822
)
[1,172:25795501,25332235:660826,1910757,72817
(1,172:26145027,23759353:311300,337875,0
x1,172:26423559,23759353
)
(1,172:25795501,25332235:506993,322479,72817
x1,172:25996663,25332235
(1,172:25996663,25405052:273063,253405,0
x1,172:26236958,25405052
)
)
]
g1,172:26587397,24622252
(1,172:26587397,23551822:436908,0,1747645
x1,172:27024305,23551822
)
[1,172:27024305,25332235:3641039,1910757,131072
(1,172:27373831,23759353:311300,337875,0
x1,172:27652363,23759353
)
(1,172:27024305,25332235:3641039,393216,131072
(1,172:27024305,25332235:1036758,225735,0
x1,172:28061063,25332235
)
x1,172:28540757,25332235
(1,172:28540757,25405052:273063,253405,0
x1,172:28781052,25405052
)
x1,172:29372765,25332235
(1,172:29372765,25405052:273063,253405,0
x1,172:29613060,25405052
)
x1,172:30080981,25332235
(1,172:30080981,25405052:273063,253405,0
x1,172:30321276,25405052
)
x1,172:30632576,25332235
)
]
g1,172:30796414,24622252
x1,172:31968041,24622252
(1,172:31968041,24740216:311300,337875,0
x1,172:32246573,24740216
)
x1,172:33065948,24622252
(1,172:33065948,24740216:311300,337875,0
x1,172:33344480,24740216
)
)
$1,172:33377248,24622252
g1,172:33377248,24622252
)
g1,172:33377248,24622252
)
(1,172:6881189,27162154:26496059,1436703,877172
g1,172:6881189,27162154
(1,172:6881189,27162154:3926049,1436703,877172
k1,172:10807238,27162154:3926049
(1,172:10807238,27162154:0,665187,285084
[1,172:10807238,27162154:0,665187,285084
(1,34:10807238,27162154:0,665187,285084
r1,172:10807238,27162154:0,950271,285084
)
]
)
$1,172:10807238,27162154
h1,172:10807238,27162154:0,0,0
$1,172:10807238,27162154
)
g1,172:10807238,27162154
(1,172:10807238,27162154:22570010,1436703,877172
$1,172:10807238,27162154
(1,172:10807238,27162154:19791926,1436703,877172
h1,172:10807238,27162154:0,0,0
g1,172:11025688,27162154
x1,172:11624608,27162154
g1,172:11843058,27162154
x1,172:12228078,27162154
g1,172:12402838,27162154
x1,172:13014509,27162154
g1,172:13189269,27162154
(1,172:13189269,26091724:436908,0,1747645
x1,172:13626177,26091724
)
[1,172:13626177,27872137:3097503,1910757,167189
(1,172:13975703,26299255:311300,337875,0
x1,172:14254235,26299255
)
(1,172:13626177,27872137:3097503,573804,167189
(1,172:13626177,27872137:1036758,225735,0
x1,172:14662935,27872137
)
x1,172:15080733,27872137
(1,172:15080733,27944954:273063,253405,0
x1,172:15321028,27944954
)
x1,172:15709698,27872137
[1,172:15709698,28039326:764578,740993,0
(1,172:15709698,27593245:764578,294912,98304
x1,172:16441508,27593245
)
(1,172:15709698,28039326:273063,253405,0
x1,172:15949993,28039326
)
]
x1,172:16690912,27872137
)
]
g1,172:16854750,27162154
x1,172:17924250,27162154
g1,172:18099010,27162154
x1,172:18710681,27162154
g1,172:18885441,27162154
x1,172:19271918,27162154
(1,172:19271918,27280118:311300,337875,0
x1,172:19550450,27280118
)
x1,172:20669285,27162154
(1,172:20669285,27280118:311300,337875,0
x1,172:20947817,27280118
)
g1,172:21155345,27162154
x1,172:21767016,27162154
g1,172:21941776,27162154
(1,172:21941776,26091724:436908,0,1747645
x1,172:22378684,26091724
)
[1,172:22378684,27872137:2989185,2146686,167189
(1,172:22728210,26299255:998508,573804,167189
x1,172:22929372,26299255
[1,172:22929372,26466444:764578,740993,0
(1,172:22929372,26020363:764578,294912,98304
x1,172:23661182,26020363
)
(1,172:22929372,26466444:273063,253405,0
x1,172:23169667,26466444
)
]
)
(1,172:22378684,27872137:2989185,573804,167189
(1,172:22378684,27872137:928440,351606,0
x1,172:23307124,27872137
)
x1,172:23724922,27872137
(1,172:23724922,27944954:273063,253405,0
x1,172:23965217,27944954
)
x1,172:24353887,27872137
[1,172:24353887,28039326:764578,740993,0
(1,172:24353887,27593245:764578,294912,98304
x1,172:25085697,27593245
)
(1,172:24353887,28039326:273063,253405,0
x1,172:24594182,28039326
)
]
x1,172:25335101,27872137
)
]
g1,172:25498939,27162154
x1,172:26568439,27162154
g1,172:26743199,27162154
x1,172:27354870,27162154
g1,172:27529630,27162154
x1,172:27807700,27162154
(1,172:27807700,27280118:311300,337875,0
x1,172:28086232,27280118
)
x1,172:28890497,27162154
(1,172:28890497,27280118:311300,337875,0
x1,172:29169029,27280118
)
x1,172:30287864,27162154
(1,172:30287864,27280118:311300,337875,0
x1,172:30566396,27280118
)
)
$1,172:30599164,27162154
k1,172:33377248,27162154:2778084
)
g1,172:33377248,27162154
)
(1,172:6881189,29313344:26496059,1011874,595936
g1,172:6881189,29313344
(1,172:6881189,29313344:3926049,1011874,595936
k1,172:10807238,29313344:3926049
(1,172:10807238,29313344:0,665187,285084
[1,172:10807238,29313344:0,665187,285084
(1,34:10807238,29313344:0,665187,285084
r1,172:10807238,29313344:0,950271,285084
)
]
)
$1,172:10807238,29313344
h1,172:10807238,29313344:0,0,0
$1,172:10807238,29313344
)
g1,172:10807238,29313344
(1,172:10807238,29313344:22570010,1011874,595936
$1,172:10807238,29313344
(1,172:10807238,29313344:18768785,1011874,595936
h1,172:10807238,29313344:0,0,0
g1,172:11025688,29313344
x1,172:11624608,29313344
g1,172:11843058,29313344
x1,172:12228078,29313344
g1,172:12402838,29313344
x1,172:13001758,29313344
g1,172:13176518,29313344
x1,172:13860998,29313344
g1,172:14035758,29313344
x1,172:14647429,29313344
g1,172:14822189,29313344
x1,172:15208666,29313344
(1,172:15208666,29431308:311300,337875,0
x1,172:15487198,29431308
)
x1,172:15819426,29313344
(1,172:15819426,28988633:311300,337875,0
x1,172:16097958,28988633
)
g1,172:16349176,29313344
x1,172:16567630,29313344
[1,172:16567630,29688261:3097503,1037503,167189
(1,172:16567630,28988633:311300,337875,0
x1,172:16846162,28988633
)
(1,172:16567630,29688261:3097503,573804,167189
(1,172:16567630,29688261:1036758,225735,0
x1,172:17604388,29688261
)
x1,172:18022186,29688261
(1,172:18022186,29761078:273063,253405,0
x1,172:18262481,29761078
)
x1,172:18651151,29688261
[1,172:18651151,29855450:764578,740993,0
(1,172:18651151,29409369:764578,294912,98304
x1,172:19382961,29409369
)
(1,172:18651151,29855450:273063,253405,0
x1,172:18891446,29855450
)
]
x1,172:19632365,29688261
)
]
g1,172:19883583,29313344
x1,172:21566211,29313344
(1,172:21566211,29431308:311300,337875,0
x1,172:21844743,29431308
)
g1,172:22052271,29313344
x1,172:22663942,29313344
g1,172:22838702,29313344
x1,172:23116772,29313344
(1,172:23116772,29431308:311300,337875,0
x1,172:23395304,29431308
)
g1,172:23559142,29313344
(1,172:23559142,29313344:994635,546132,152916
x1,172:24543082,29313344
)
x1,172:25239714,29313344
(1,172:25239714,29431308:311300,337875,0
x1,172:25518246,29431308
)
x1,172:26149934,29313344
g1,172:26368384,29313344
x1,172:26586838,29313344
[1,172:26586838,29742091:2989185,1440621,167189
(1,172:26586838,28875274:998508,573804,167189
x1,172:26788000,28875274
[1,172:26788000,29042463:764578,740993,0
(1,172:26788000,28596382:764578,294912,98304
x1,172:27519810,28596382
)
(1,172:26788000,29042463:273063,253405,0
x1,172:27028295,29042463
)
]
)
(1,172:26586838,29742091:2989185,573804,167189
(1,172:26586838,29742091:928440,351606,0
x1,172:27515278,29742091
)
x1,172:27933076,29742091
(1,172:27933076,29814908:273063,253405,0
x1,172:28173371,29814908
)
x1,172:28562041,29742091
[1,172:28562041,29909280:764578,740993,0
(1,172:28562041,29463199:764578,294912,98304
x1,172:29293851,29463199
)
(1,172:28562041,29909280:273063,253405,0
x1,172:28802336,29909280
)
]
x1,172:29543255,29742091
)
]
)
$1,172:29576023,29313344
k1,172:33377248,29313344:3801225
)
g1,172:33377248,29313344
)
]
]
)
$1,173:33377248,26250140
)
g1,173:33377248,26250140
)
k1,173:34219610,26250140:842362
(1,173:34219610,26250140:0,4052357,3659140
(1,173:34219610,26250140:0,665187,285084
g1,173:34219610,26250140
(1,173:34219610,26250140:0,665187,285084
(1,172:34219610,26250140:0,665187,285084
[1,172:34219610,26250140:0,665187,285084
(1,34:34219610,26250140:0,665187,285084
r1,173:34219610,26250140:0,950271,285084
)
]
)
)
)
)
k1,173:34219610,26250140:0
)
]
)
(1,175:6038827,31394461:28180783,795169,192818
x1,175:6744424,31394461
g1,174:7001104,31394461
x1,174:8070604,31394461
g1,174:8327284,31394461
x1,174:9700522,31394461
g1,174:9957202,31394461
$1,174:9957202,31394461
x1,174:10235272,31394461
(1,174:10235272,31512425:311300,337875,0
x1,174:10513804,31512425
)
g1,174:10765022,31394461
x1,174:11376693,31394461
g1,174:11595143,31394461
x1,174:11873213,31394461
[1,174:11873213,31587279:868364,987987,0
(1,174:11873213,30992508:868364,393216,131072
x1,174:12708809,30992508
)
(1,174:11873213,31587279:311300,337875,0
x1,174:12151745,31587279
)
]
$1,174:12741577,31394461
x1,174:12955477,31394461
k1,175:34219610,31394461:21264133
g1,175:34219610,31394461
)
(1,177:13771893,32969210:12714652,662586,196608
x1,177:15143495,32969210
g1,177:15407728,32969210
x1,177:16019399,32969210
g1,177:16237849,32969210
x1,177:16600570,32969210
(1,177:16600570,33087174:797912,364089,0
x1,177:17365714,33087174
)
x1,177:17697942,32969210
g1,177:17916392,32969210
x1,177:18515312,32969210
g1,177:18733762,32969210
x1,177:19118782,32969210
g1,177:19293542,32969210
x1,177:19905213,32969210
g1,177:20079973,32969210
x1,177:20764453,32969210
g1,177:20939213,32969210
x1,177:21550884,32969210
g1,177:21725644,32969210
x1,177:22003714,32969210
(1,177:22003714,33087174:311300,337875,0
x1,177:22282246,33087174
)
x1,177:22614474,32969210
(1,177:22614474,32644499:311300,337875,0
x1,177:22893006,32644499
)
g1,177:23144224,32969210
x1,177:23743144,32969210
g1,177:23961594,32969210
x1,177:24624684,32969210
(1,177:24624684,33087174:311300,337875,0
x1,177:24903216,33087174
)
g1,177:25110744,32969210
x1,177:25722415,32969210
g1,177:25897175,32969210
x1,177:26175245,32969210
[1,177:26175245,33163629:311300,857005,0
(1,177:26175245,32644499:311300,337875,0
x1,177:26453777,32644499
)
(1,177:26175245,33163629:311300,337875,0
x1,177:26453777,33163629
)
]
h1,177:26486545,32969210:0,0,0
g1,177:26486545,32969210
)
(1,179:6038827,34650999:28180783,795169,192818
x1,179:6551914,34650999
g1,178:6808594,34650999
$1,178:6808594,34650999
x1,178:7086664,34650999
(1,178:7086664,34768963:311300,337875,0
x1,178:7365196,34768963
)
g1,178:7616414,34650999
x1,178:8215334,34650999
g1,178:8433784,34650999
x1,178:8711854,34650999
[1,178:8711854,34843817:868364,987987,0
(1,178:8711854,34249046:868364,393216,131072
x1,178:9547450,34249046
)
(1,178:8711854,34843817:311300,337875,0
x1,178:8990386,34843817
)
]
$1,178:9580218,34650999
x1,178:9794118,34650999
k1,179:34219610,34650999:24425492
g1,179:34219610,34650999
)
(1,184:6038827,37427257:28180783,1696819,1303602
[1,184:6038827,37427257:28180783,1696819,1303602
(1,184:6038827,37328953:28180783,1795123,1401906
k1,183:6038827,37328953:0
(1,184:6038827,37328953:23742514,1795123,1401906
(1,183:6038827,37328953:0,665187,285084
[1,183:6038827,37328953:0,665187,285084
(1,34:6038827,37328953:0,665187,285084
r1,183:6038827,37328953:0,950271,285084
)
]
)
k1,184:6038827,37328953:4438268
(1,184:10477095,37328953:19304246,1795123,1401906
$1,184:10477095,37328953
(1,184:10477095,37328953:19304246,1795123,1401906
[1,183:10477095,37328953:19304246,1795123,1401906
[1,183:10477095,38445775:19304246,2911945,285084
(1,183:10477095,36861026:19304246,1327196,657418
g1,183:10477095,36861026
(1,183:10477095,36861026:3926049,1327196,657418
g1,183:10477095,36861026
(1,183:10477095,36861026:0,665187,285084
[1,183:10477095,36861026:0,665187,285084
(1,34:10477095,36861026:0,665187,285084
r1,183:10477095,36861026:0,950271,285084
)
]
)
$1,183:10477095,36861026
(1,183:10477095,36861026:3926049,589824,196608
x1,183:11848697,36861026
g1,183:12112930,36861026
x1,183:12724601,36861026
g1,183:12943051,36861026
x1,183:13305772,36861026
(1,183:13305772,36978990:797912,364089,0
x1,183:14070916,36978990
)
x1,183:14403144,36861026
)
$1,183:14403144,36861026
)
g1,183:14403144,36861026
(1,183:14403144,36861026:15378197,1327196,657418
$1,183:14403144,36861026
(1,183:14403144,36861026:15378197,1327196,657418
h1,183:14403144,36861026:0,0,0
g1,183:14621594,36861026
x1,183:15220514,36861026
g1,183:15438964,36861026
x1,183:15823984,36861026
g1,183:15998744,36861026
x1,183:16610415,36861026
g1,183:16785175,36861026
x1,183:17469655,36861026
g1,183:17644415,36861026
x1,183:18256086,36861026
g1,183:18430846,36861026
x1,183:18708916,36861026
[1,183:18708916,37053844:868364,987987,0
(1,183:18708916,36459073:868364,393216,131072
x1,183:19544512,36459073
)
(1,183:18708916,37053844:311300,337875,0
x1,183:18987448,37053844
)
]
x1,183:19876740,36861026
(1,183:19876740,36536315:311300,337875,0
x1,183:20155272,36536315
)
g1,183:20362800,36861026
x1,183:20974471,36861026
g1,183:21149231,36861026
x1,183:22111781,36861026
[1,183:22111781,37053844:868364,987987,0
(1,183:22111781,36459073:868364,393216,131072
x1,183:22947377,36459073
)
(1,183:22111781,37053844:311300,337875,0
x1,183:22390313,37053844
)
]
g1,183:23154905,36861026
x1,183:23766576,36861026
g1,183:23941336,36861026
x1,183:24219406,36861026
(1,183:24219406,36978990:311300,337875,0
x1,183:24497938,36978990
)
x1,183:24830166,36861026
g1,183:25004926,36861026
x1,183:25603846,36861026
g1,183:25778606,36861026
x1,183:26441696,36861026
(1,183:26441696,36978990:311300,337875,0
x1,183:26720228,36978990
)
g1,183:26884066,36861026
(1,183:26884066,36861026:994635,546132,152916
x1,183:27868006,36861026
)
x1,183:28178161,36861026
(1,183:28178161,36861026:1303720,1327196,657418
(1,183:28178161,36861026:1303720,1327196,657418
h1,183:28178161,36861026:78643,0,0
[1,183:28256804,36861026:1146434,1327196,657418
(1,183:28256804,36328999:1146434,795169,192818
x1,183:28534874,36328999
[1,183:28534874,36521817:868364,987987,0
(1,183:28534874,35927046:868364,393216,131072
x1,183:29370470,35927046
)
(1,183:28534874,36521817:311300,337875,0
x1,183:28813406,36521817
)
]
)
(1,183:28256804,37400480:1146434,483719,117964
k1,183:28535336,37400480:278532
x1,183:28813406,37400480
(1,183:28813406,37518444:311300,337875,0
x1,183:29091938,37518444
)
k1,183:29403238,37400480:278532
)
]
h1,183:29403238,36861026:78643,0,0
)
)
x1,183:29781341,36861026
)
$1,183:29781341,36861026
g1,183:29781341,36861026
)
g1,183:29781341,36861026
)
(1,183:10477095,38445775:19304246,665187,285084
g1,183:10477095,38445775
(1,183:10477095,38445775:3926049,665187,285084
k1,183:14403144,38445775:3926049
(1,183:14403144,38445775:0,665187,285084
[1,183:14403144,38445775:0,665187,285084
(1,34:14403144,38445775:0,665187,285084
r1,183:14403144,38445775:0,950271,285084
)
]
)
$1,183:14403144,38445775
h1,183:14403144,38445775:0,0,0
$1,183:14403144,38445775
)
g1,183:14403144,38445775
(1,183:14403144,38445775:15378197,665187,285084
$1,183:14403144,38445775
(1,183:14403144,38445775:8386966,662586,196608
h1,183:14403144,38445775:0,0,0
g1,183:14621594,38445775
x1,183:15220514,38445775
g1,183:15438964,38445775
x1,183:15717034,38445775
(1,183:15717034,38563739:311300,337875,0
x1,183:15995566,38563739
)
g1,183:16159404,38445775
(1,183:16159404,38445775:994635,546132,152916
x1,183:17143344,38445775
)
x1,183:17731569,38445775
(1,183:17731569,38563739:311300,337875,0
x1,183:18010101,38563739
)
x1,183:18705959,38445775
[1,183:18705959,38640194:311300,857005,0
(1,183:18705959,38121064:311300,337875,0
x1,183:18984491,38121064
)
(1,183:18705959,38640194:311300,337875,0
x1,183:18984491,38640194
)
]
x1,183:19316719,38445775
g1,183:19491479,38445775
x1,183:20090399,38445775
g1,183:20265159,38445775
x1,183:20928249,38445775
(1,183:20928249,38563739:311300,337875,0
x1,183:21206781,38563739
)
g1,183:21414309,38445775
x1,183:22025980,38445775
g1,183:22200740,38445775
x1,183:22478810,38445775
(1,183:22478810,38563739:311300,337875,0
x1,183:22757342,38563739
)
)
$1,183:22790110,38445775
k1,183:29781341,38445775:6991231
)
g1,183:29781341,38445775
)
]
]
)
$1,184:29781341,37328953
)
g1,184:29781341,37328953
)
k1,184:34219610,37328953:4438269
(1,184:34219610,37328953:0,1795123,1401906
(1,184:34219610,37328953:0,665187,285084
g1,184:34219610,37328953
(1,184:34219610,37328953:0,665187,285084
(1,183:34219610,37328953:0,665187,285084
[1,183:34219610,37328953:0,665187,285084
(1,34:34219610,37328953:0,665187,285084
r1,184:34219610,37328953:0,950271,285084
)
]
)
)
)
)
k1,184:34219610,37328953:0
)
]
)
(1,188:6038827,40010695:28180783,589824,196608
x1,188:9482617,40010695
k1,186:9883632,40010695:401015
x1,186:10803402,40010695
k1,186:11175550,40010695:372148
$1,186:11175550,40010695
x1,186:11830678,40010695
k1,186:12302146,40010695:414990
x1,186:12901066,40010695
k1,186:13316057,40010695:414991
x1,186:13701077,40010695
$1,186:13701077,40010695
x1,186:13914977,40010695
k1,186:14315992,40010695:401015
x1,186:15385492,40010695
k1,186:15757640,40010695:372148
x1,186:16442120,40010695
x1,186:16848530,40010695
x1,186:18174710,40010695
k1,186:18546858,40010695:372148
$1,186:18546858,40010695
x1,186:19918460,40010695
k1,186:20379233,40010695:414990
x1,186:20990904,40010695
k1,186:21405895,40010695:414991
x1,186:21768616,40010695
(1,186:21768616,40128659:797912,364089,0
x1,186:22533760,40128659
)
x1,186:22865988,40010695
$1,186:22865988,40010695
k1,186:23238136,40010695:372148
x1,186:24157906,40010695
k1,187:24530054,40010695:372148
x1,187:25535384,40010695
x1,187:26284034,40010695
k1,187:26656182,40010695:372148
x1,187:28820850,40010695
x1,187:29569500,40010695
k1,187:29941648,40010695:372148
x1,187:31186546,40010695
k1,187:31558694,40010695:372148
x1,187:34219610,40010695
k1,187:34219610,40010695:0
)
(1,188:6038827,40960967:28180783,589824,196608
x1,188:6650498,40960967
g1,187:6781568,40960967
(1,187:6781568,40960967:994635,546132,152916
x1,187:7765508,40960967
)
x1,187:8653193,40960967
$1,187:8653193,40960967
g1,187:8909873,40960967
x1,187:10064933,40960967
g1,187:10321613,40960967
x1,187:10749413,40960967
x1,187:11113043,40960967
g1,187:11369723,40960967
x1,187:14663783,40960967
g1,187:14920463,40960967
x1,187:18813443,40960967
g1,187:19070123,40960967
x1,187:19497923,40960967
x1,187:19882943,40960967
k1,188:34219610,40960967:14336667
g1,188:34219610,40960967
)
(1,192:11838520,43223855:22381090,1376267,983052
(1,192:11838520,43223855:16581397,1376267,983052
x1,192:13210122,43223855
g1,192:13474355,43223855
x1,192:14086026,43223855
g1,192:14304476,43223855
x1,192:14667197,43223855
(1,192:14667197,43341819:797912,364089,0
x1,192:15432341,43341819
)
x1,192:15764569,43223855
g1,192:15983019,43223855
x1,192:16581939,43223855
g1,192:16800389,43223855
(1,192:16800389,43223855:11274558,1376267,983052
(1,192:16800389,41879044:633518,31456,2327863
x1,192:17433907,41879044
)
[1,191:17433907,43223855:10562397,1336929,943713
(1,189:17433907,42685148:10562397,798222,342099
g1,189:17433907,42685148
(1,189:17433907,42685148:8335086,798222,342099
r1,189:17433907,42685148:0,1140321,342099
$1,189:17433907,42685148
$1,189:17433907,42685148
$1,189:17433907,42685148
x1,189:18096997,42685148
(1,189:18096997,42803112:311300,337875,0
x1,189:18375529,42803112
)
g1,189:18583057,42685148
x1,189:19194728,42685148
g1,189:19369488,42685148
x1,189:19647558,42685148
[1,189:19647558,42879567:311300,817684,0
(1,189:19647558,42399758:311300,337875,0
x1,189:19926090,42399758
)
(1,189:19647558,42879567:311300,337875,0
x1,189:19926090,42879567
)
]
$1,189:19958858,42685148
k1,189:24998953,42685148:5040095
$1,189:24998953,42685148
g1,189:25768993,42685148
$1,189:25768993,42685148
)
g1,189:25768993,42685148
(1,189:25768993,42685148:2227311,798222,342099
$1,189:25768993,42685148
x1,189:26047063,42685148
[1,189:26047063,42879567:311300,817684,0
(1,189:26047063,42399758:311300,337875,0
x1,189:26325595,42399758
)
(1,189:26047063,42879567:311300,337875,0
x1,189:26325595,42879567
)
]
g1,189:26576813,42685148
x1,189:27188484,42685148
g1,189:27406934,42685148
x1,189:27685004,42685148
(1,189:27685004,42803112:311300,337875,0
x1,189:27963536,42803112
)
$1,189:27996304,42685148
$1,189:27996304,42685148
h1,189:27996304,42685148:0,0,0
$1,189:27996304,42685148
g1,189:27996304,42685148
$1,189:27996304,42685148
$1,189:27996304,42685148
)
g1,189:27996304,42685148
)
(1,191:17433907,43825469:10562397,798222,342099
g1,190:17433907,43825469
(1,190:17433907,43825469:8335086,798222,342099
r1,190:17433907,43825469:0,1140321,342099
$1,190:17433907,43825469
$1,190:17433907,43825469
$1,190:17433907,43825469
x1,190:17711977,43825469
(1,190:17711977,43943433:311300,337875,0
x1,190:17990509,43943433
)
g1,190:18154347,43825469
(1,190:18154347,43825469:994635,546132,152916
x1,190:19138287,43825469
)
x1,190:19726512,43825469
(1,190:19726512,43943433:311300,337875,0
x1,190:20005044,43943433
)
x1,190:20700902,43825469
[1,190:20700902,44019888:311300,817684,0
(1,190:20700902,43540079:311300,337875,0
x1,190:20979434,43540079
)
(1,190:20700902,44019888:311300,337875,0
x1,190:20979434,44019888
)
]
x1,190:21311662,43825469
g1,190:21486422,43825469
x1,190:22085342,43825469
g1,190:22260102,43825469
x1,190:22923192,43825469
(1,190:22923192,43943433:311300,337875,0
x1,190:23201724,43943433
)
g1,190:23409252,43825469
x1,190:24020923,43825469
g1,190:24195683,43825469
x1,190:24473753,43825469
(1,190:24473753,43943433:311300,337875,0
x1,190:24752285,43943433
)
x1,190:24998953,43825469
$1,190:24998953,43825469
g1,190:24998953,43825469
$1,190:24998953,43825469
g1,190:25768993,43825469
$1,190:25768993,43825469
)
g1,190:25768993,43825469
(1,191:25768993,43825469:2227311,798222,342099
$1,191:25768993,43825469
x1,191:26047063,43825469
[1,191:26047063,44019888:311300,817684,0
(1,191:26047063,43540079:311300,337875,0
x1,191:26325595,43540079
)
(1,191:26047063,44019888:311300,337875,0
x1,191:26325595,44019888
)
]
g1,191:26576813,43825469
x1,191:27175733,43825469
g1,191:27394183,43825469
x1,191:27672253,43825469
(1,191:27672253,43943433:311300,337875,0
x1,191:27950785,43943433
)
$1,191:27983553,43825469
k1,191:27996304,43825469:12751
$1,191:27996304,43825469
$1,191:27996304,43825469
)
g1,191:27996304,43825469
)
]
h1,192:27996304,43223855:78643,0,0
)
g1,192:28206017,43223855
x1,192:28419917,43223855
)
(1,192:33235670,43223855:983940,589824,196608
(1,192:33235670,43223855:983940,589824,196608
x1,192:33920150,43223855
x1,192:34219610,43223855
)
)
)
(1,193:6038827,44896919:28180783,0,0
k1,193:34219610,44896919:28180783
g1,193:34219610,44896919
)
(1,193:6038827,45847191:28180783,0,0
g1,193:6038827,45847191
)
]
(1,214:6038827,47813271:28180783,506811,0
(1,214:6038827,47813271:28180783,506811,0
k1,214:19936709,47813271:13897882
x1,214:20321729,47813271
k1,214:34219610,47813271:13897881
)
)
]
]
!45402
}4
!10
{5
[1,225:4736286,47813271:29483324,43076985,0
[1,225:6038827,47813271:28180783,47869960,0
[1,225:6038827,729743:28180783,786432,0
(1,225:6038827,729743:28180783,0,0
h1,225:6038827,729743:28180783,0,0
)
]
[1,225:6038827,45847191:28180783,43479048,0
(1,194:6038827,3154575:28180783,647495,0
(1,194:6038827,3154575:2282835,647495,0
g1,194:6038827,3154575
x1,194:7259980,3154575
g1,194:8321662,3154575
)
x1,194:10509471,3154575
k1,194:34219610,3154575:23710139
g1,194:34219610,3154575
)
(1,197:6038827,4612751:28180783,546132,152916
x1,197:8027824,4612751
g1,196:8284504,4612751
$1,196:8284504,4612751
x1,196:8939632,4612751
g1,196:9214560,4612751
x1,196:9813480,4612751
g1,196:10031930,4612751
x1,196:10416950,4612751
$1,196:10416950,4612751
x1,196:10630850,4612751
k1,197:34219610,4612751:23588760
g1,197:34219610,4612751
)
(1,214:6038827,16642990:28180783,10828747,10435531
[1,214:6038827,16642990:28180783,10828747,10435531
(1,214:6038827,16544686:28180783,10927051,10533835
g1,213:6038827,16544686
(1,214:6038827,16544686:32841264,10927051,10533835
(1,213:6038827,16544686:0,665187,285084
[1,213:6038827,16544686:0,665187,285084
(1,34:6038827,16544686:0,665187,285084
r1,213:6038827,16544686:0,950271,285084
)
]
)
k1,214:6038827,16544686:0
(1,214:6038827,16544686:32841264,10927051,10533835
$1,214:6038827,16544686
(1,214:6038827,16544686:32841264,10927051,10533835
[1,213:6038827,16544686:32841264,10927051,10533835
[1,213:6038827,26201349:32841264,20583714,877172
(1,213:6038827,6282822:32841264,665187,285084
g1,213:6038827,6282822
(1,213:6038827,6282822:0,665187,285084
g1,213:6038827,6282822
(1,213:6038827,6282822:0,665187,285084
[1,213:6038827,6282822:0,665187,285084
(1,34:6038827,6282822:0,665187,285084
r1,213:6038827,6282822:0,950271,285084
)
]
)
$1,213:6038827,6282822
h1,213:6038827,6282822:0,0,0
$1,213:6038827,6282822
)
g1,213:6038827,6282822
(1,213:6038827,6282822:32841264,665187,285084
$1,213:6038827,6282822
(1,213:6038827,6282822:3926049,589824,196608
h1,213:6038827,6282822:0,0,0
x1,213:7410429,6282822
g1,213:7674662,6282822
x1,213:8286333,6282822
g1,213:8504783,6282822
x1,213:8867504,6282822
(1,213:8867504,6400786:797912,364089,0
x1,213:9632648,6400786
)
x1,213:9964876,6282822
)
$1,213:9964876,6282822
k1,213:38880091,6282822:28915215
)
g1,213:38880091,6282822
)
(1,213:6038827,7429702:32841264,665187,296364
g1,213:6038827,7429702
(1,213:6038827,7429702:0,665187,296364
g1,213:6038827,7429702
(1,213:6038827,7429702:0,665187,285084
[1,213:6038827,7429702:0,665187,285084
(1,34:6038827,7429702:0,665187,285084
r1,213:6038827,7429702:0,950271,285084
)
]
)
$1,213:6038827,7429702
h1,213:6038827,7429702:0,0,0
$1,213:6038827,7429702
)
g1,213:6038827,7429702
(1,213:6038827,7429702:32841264,665187,296364
$1,213:6038827,7429702
(1,213:6038827,7429702:18356999,662586,296364
h1,213:6038827,7429702:0,0,0
g1,213:6257277,7429702
x1,213:6856197,7429702
g1,213:7074647,7429702
x1,213:8496953,7429702
[1,213:8496953,7624121:1000070,857005,101945
(1,213:8496953,7104991:311300,337875,0
x1,213:8775485,7104991
)
(1,213:8496953,7624121:1000070,346600,101945
x1,213:8722235,7624121
x1,213:9464255,7624121
)
]
x1,213:10341569,7429702
(1,213:10341569,7547666:288266,346600,101945
x1,213:10566851,7547666
)
g1,213:10848285,7429702
x1,213:11447205,7429702
g1,213:11665655,7429702
x1,213:11943725,7429702
(1,213:11943725,7547666:288266,346600,101945
x1,213:12169007,7547666
)
x1,213:12924668,7429702
g1,213:13143118,7429702
x1,213:13742038,7429702
g1,213:13960488,7429702
x1,213:14345508,7429702
g1,213:14520268,7429702
x1,213:15131939,7429702
g1,213:15306699,7429702
x1,213:16656045,7429702
(1,213:16656045,7547666:311300,337875,0
x1,213:16934577,7547666
)
g1,213:17185795,7429702
x1,213:17797466,7429702
g1,213:18015916,7429702
x1,213:18293986,7429702
(1,213:18293986,7547666:311300,337875,0
x1,213:18572518,7547666
)
x1,213:18819186,7429702
g1,213:18950256,7429702
x1,213:19401585,7429702
(1,213:19401585,7547666:311300,337875,0
x1,213:19680117,7547666
)
g1,213:19931335,7429702
x1,213:20543006,7429702
g1,213:20761456,7429702
x1,213:21039526,7429702
(1,213:21039526,7547666:311300,337875,0
x1,213:21318058,7547666
)
x1,213:21564726,7429702
g1,213:21695796,7429702
x1,213:22147125,7429702
(1,213:22147125,7547666:311300,337875,0
x1,213:22425657,7547666
)
g1,213:22676875,7429702
x1,213:23288546,7429702
g1,213:23506996,7429702
x1,213:23785066,7429702
(1,213:23785066,7547666:311300,337875,0
x1,213:24063598,7547666
)
x1,213:24395826,7429702
)
$1,213:24395826,7429702
k1,213:38880091,7429702:14484265
)
g1,213:38880091,7429702
)
(1,213:6038827,9188984:32841264,1200774,841055
g1,213:6038827,9188984
(1,213:6038827,9188984:0,1200774,841055
g1,213:6038827,9188984
(1,213:6038827,9188984:0,665187,285084
[1,213:6038827,9188984:0,665187,285084
(1,34:6038827,9188984:0,665187,285084
r1,213:6038827,9188984:0,950271,285084
)
]
)
$1,213:6038827,9188984
h1,213:6038827,9188984:0,0,0
$1,213:6038827,9188984
)
g1,213:6038827,9188984
(1,213:6038827,9188984:32841264,1200774,841055
$1,213:6038827,9188984
(1,213:6038827,9188984:17474034,1200774,841055
h1,213:6038827,9188984:0,0,0
g1,213:6257277,9188984
x1,213:6856197,9188984
g1,213:7074647,9188984
x1,213:7459667,9188984
g1,213:7634427,9188984
x1,213:8246098,9188984
g1,213:8420858,9188984
(1,213:8420858,8118554:436908,0,1747645
x1,213:8857766,8118554
)
[1,213:8857766,9898967:660826,1910757,72817
(1,213:9207292,8326085:311300,337875,0
x1,213:9485824,8326085
)
(1,213:8857766,9898967:506993,322479,72817
x1,213:9058928,9898967
(1,213:9058928,9971784:273063,253405,0
x1,213:9299223,9971784
)
)
]
g1,213:9649662,9188984
(1,213:9649662,8118554:436908,0,1747645
x1,213:10086570,8118554
)
[1,213:10086570,9898967:1339001,1910757,131072
(1,213:10436096,8326085:311300,337875,0
x1,213:10714628,8326085
)
(1,213:10086570,9898967:1339001,393216,131072
x1,213:10287732,9898967
(1,213:10287732,9971784:273063,253405,0
x1,213:10528027,9971784
)
x1,213:11119740,9898967
(1,213:11119740,9971784:273063,253405,0
x1,213:11360035,9971784
)
)
]
g1,213:11556641,9188984
(1,213:11556641,8118554:436908,0,1747645
x1,213:11993549,8118554
)
[1,213:11993549,9898967:1892477,1910757,131072
(1,213:12343075,8326085:311300,337875,0
x1,213:12621607,8326085
)
(1,213:11993549,9898967:1892477,393216,131072
x1,213:12194711,9898967
(1,213:12194711,9971784:273063,253405,0
x1,213:12435006,9971784
)
x1,213:13026719,9898967
(1,213:13026719,9971784:273063,253405,0
x1,213:13267014,9971784
)
x1,213:13580195,9898967
(1,213:13580195,9971784:273063,253405,0
x1,213:13820490,9971784
)
)
]
g1,213:14017096,9188984
x1,213:14402116,9188984
g1,213:14576876,9188984
x1,213:14795330,9188984
g1,213:14970090,9188984
x1,213:16115684,9188984
(1,213:16115684,9306948:311300,337875,0
x1,213:16394216,9306948
)
g1,213:16645434,9188984
x1,213:17257105,9188984
g1,213:17475555,9188984
x1,213:17862032,9188984
(1,213:17862032,9306948:311300,337875,0
x1,213:18140564,9306948
)
g1,213:18391782,9188984
x1,213:19003453,9188984
g1,213:19221903,9188984
x1,213:19608380,9188984
(1,213:19608380,9306948:311300,337875,0
x1,213:19886912,9306948
)
x1,213:21005747,9188984
(1,213:21005747,9306948:311300,337875,0
x1,213:21284279,9306948
)
x1,213:22103654,9188984
(1,213:22103654,9306948:311300,337875,0
x1,213:22382186,9306948
)
x1,213:23201561,9188984
(1,213:23201561,9306948:311300,337875,0
x1,213:23480093,9306948
)
)
$1,213:23512861,9188984
k1,213:38880091,9188984:15367230
)
g1,213:38880091,9188984
)
(1,213:6038827,11492957:32841264,1200774,841055
g1,213:6038827,11492957
(1,213:6038827,11492957:0,1200774,841055
g1,213:6038827,11492957
(1,213:6038827,11492957:0,665187,285084
[1,213:6038827,11492957:0,665187,285084
(1,34:6038827,11492957:0,665187,285084
r1,213:6038827,11492957:0,950271,285084
)
]
)
$1,213:6038827,11492957
h1,213:6038827,11492957:0,0,0
$1,213:6038827,11492957
)
g1,213:6038827,11492957
(1,213:6038827,11492957:32841264,1200774,841055
$1,213:6038827,11492957
(1,213:6038827,11492957:16144572,1200774,841055
h1,213:6038827,11492957:0,0,0
g1,213:6257277,11492957
x1,213:6856197,11492957
g1,213:7074647,11492957
x1,213:7459667,11492957
g1,213:7634427,11492957
x1,213:8246098,11492957
g1,213:8420858,11492957
x1,213:8805878,11492957
g1,213:8936948,11492957
(1,213:8936948,10422527:436908,0,1747645
x1,213:9373856,10422527
)
[1,213:9373856,12202940:660826,1910757,72817
(1,213:9723382,10630058:311300,337875,0
x1,213:10001914,10630058
)
(1,213:9373856,12202940:506993,322479,72817
x1,213:9575018,12202940
(1,213:9575018,12275757:273063,253405,0
x1,213:9815313,12275757
)
)
]
g1,213:10165752,11492957
(1,213:10165752,10422527:436908,0,1747645
x1,213:10602660,10422527
)
[1,213:10602660,12202940:3517247,1910757,131072
(1,213:10952186,10630058:311300,337875,0
x1,213:11230718,10630058
)
(1,213:10602660,12202940:3517247,393216,131072
(1,213:10602660,12202940:1036758,225735,0
x1,213:11639418,12202940
)
x1,213:12057216,12202940
(1,213:12057216,12275757:273063,253405,0
x1,213:12297511,12275757
)
x1,213:12889224,12202940
(1,213:12889224,12275757:273063,253405,0
x1,213:13129519,12275757
)
x1,213:13597440,12202940
(1,213:13597440,12275757:273063,253405,0
x1,213:13837735,12275757
)
x1,213:14087139,12202940
)
]
g1,213:14250977,11492957
(1,213:14250977,10422527:436908,0,1747645
x1,213:14687885,10422527
)
[1,213:14687885,12202940:4070723,1910757,131072
(1,213:15037411,10630058:311300,337875,0
x1,213:15315943,10630058
)
(1,213:14687885,12202940:4070723,393216,131072
(1,213:14687885,12202940:1036758,225735,0
x1,213:15724643,12202940
)
x1,213:16142441,12202940
(1,213:16142441,12275757:273063,253405,0
x1,213:16382736,12275757
)
x1,213:16974449,12202940
(1,213:16974449,12275757:273063,253405,0
x1,213:17214744,12275757
)
x1,213:17527925,12202940
(1,213:17527925,12275757:273063,253405,0
x1,213:17768220,12275757
)
x1,213:18236141,12202940
(1,213:18236141,12275757:273063,253405,0
x1,213:18476436,12275757
)
x1,213:18725840,12202940
)
]
g1,213:18889678,11492957
x1,213:19676285,11492957
(1,213:19676285,11610921:311300,337875,0
x1,213:19954817,11610921
)
x1,213:20774192,11492957
(1,213:20774192,11610921:311300,337875,0
x1,213:21052724,11610921
)
x1,213:21872099,11492957
(1,213:21872099,11610921:311300,337875,0
x1,213:22150631,11610921
)
)
$1,213:22183399,11492957
k1,213:38880091,11492957:16696692
)
g1,213:38880091,11492957
)
(1,213:6038827,13938997:32841264,1342841,841055
g1,213:6038827,13938997
(1,213:6038827,13938997:0,1342841,841055
g1,213:6038827,13938997
(1,213:6038827,13938997:0,665187,285084
[1,213:6038827,13938997:0,665187,285084
(1,34:6038827,13938997:0,665187,285084
r1,213:6038827,13938997:0,950271,285084
)
]
)
$1,213:6038827,13938997
h1,213:6038827,13938997:0,0,0
$1,213:6038827,13938997
)
g1,213:6038827,13938997
(1,213:6038827,13938997:32841264,1342841,841055
$1,213:6038827,13938997
(1,213:6038827,13938997:31758103,1342841,841055
h1,213:6038827,13938997:0,0,0
g1,213:6257277,13938997
x1,213:6856197,13938997
g1,213:7074647,13938997
x1,213:7459667,13938997
g1,213:7634427,13938997
x1,213:8246098,13938997
g1,213:8420858,13938997
x1,213:8805878,13938997
g1,213:8936948,13938997
(1,213:8936948,12868567:436908,0,1747645
x1,213:9373856,12868567
)
[1,213:9373856,14648980:660826,1910757,72817
(1,213:9723382,13076098:311300,337875,0
x1,213:10001914,13076098
)
(1,213:9373856,14648980:506993,322479,72817
x1,213:9575018,14648980
(1,213:9575018,14721797:273063,253405,0
x1,213:9815313,14721797
)
)
]
g1,213:10165752,13938997
(1,213:10165752,12868567:436908,0,1747645
x1,213:10602660,12868567
)
[1,213:10602660,14648980:6176070,1910757,131072
(1,213:10952186,13076098:311300,337875,0
x1,213:11230718,13076098
)
(1,213:10602660,14648980:6176070,449649,131072
(1,213:10602660,14648980:1036758,225735,0
x1,213:11639418,14648980
)
x1,213:12273852,14648980
(1,213:12273852,14721797:273063,253405,0
x1,213:12514147,14721797
)
x1,213:13105860,14648980
(1,213:13105860,14721797:273063,253405,0
x1,213:13346155,14721797
)
x1,213:13595559,14648980
(1,213:13595559,14494243:764578,294912,98304
x1,213:14327369,14494243
)
x1,213:14716039,14648980
(1,213:14716039,14721797:273063,253405,0
x1,213:14956334,14721797
)
x1,213:15548047,14648980
(1,213:15548047,14721797:273063,253405,0
x1,213:15788342,14721797
)
x1,213:16256263,14648980
(1,213:16256263,14721797:273063,253405,0
x1,213:16496558,14721797
)
x1,213:16745962,14648980
)
]
x1,213:17463210,13938997
g1,213:17637970,13938997
x1,213:18249641,13938997
g1,213:18424401,13938997
x1,213:18810878,13938997
(1,213:18810878,14056961:311300,337875,0
x1,213:19089410,14056961
)
x1,213:20208245,13938997
(1,213:20208245,14056961:311300,337875,0
x1,213:20486777,14056961
)
x1,213:21306152,13938997
(1,213:21306152,14056961:311300,337875,0
x1,213:21584684,14056961
)
g1,213:21792212,13938997
x1,213:22403883,13938997
g1,213:22578643,13938997
x1,213:22963663,13938997
g1,213:23094733,13938997
(1,213:23094733,12868567:436908,0,1747645
x1,213:23531641,12868567
)
[1,213:23531641,14648980:660826,1910757,72817
(1,213:23881167,13076098:311300,337875,0
x1,213:24159699,13076098
)
(1,213:23531641,14648980:506993,322479,72817
x1,213:23732803,14648980
(1,213:23732803,14721797:273063,253405,0
x1,213:23973098,14721797
)
)
]
g1,213:24323537,13938997
(1,213:24323537,12868567:436908,0,1747645
x1,213:24760445,12868567
)
[1,213:24760445,14648980:6525596,2052824,131072
(1,213:25109971,13076098:6176070,479942,131072
(1,213:25109971,13076098:1036758,225735,0
x1,213:26146729,13076098
)
x1,213:26781163,13076098
(1,213:26781163,13148915:273063,253405,0
x1,213:27021458,13148915
)
x1,213:27613171,13076098
(1,213:27613171,13148915:273063,253405,0
x1,213:27853466,13148915
)
x1,213:28102870,13076098
(1,213:28102870,12891068:764578,294912,98304
x1,213:28834680,12891068
)
x1,213:29223350,13076098
(1,213:29223350,13148915:273063,253405,0
x1,213:29463645,13148915
)
x1,213:30055358,13076098
(1,213:30055358,13148915:273063,253405,0
x1,213:30295653,13148915
)
x1,213:30763574,13076098
(1,213:30763574,13148915:273063,253405,0
x1,213:31003869,13148915
)
x1,213:31253273,13076098
)
(1,213:24760445,14648980:3517247,393216,131072
(1,213:24760445,14648980:1036758,225735,0
x1,213:25797203,14648980
)
x1,213:26215001,14648980
(1,213:26215001,14721797:273063,253405,0
x1,213:26455296,14721797
)
x1,213:27047009,14648980
(1,213:27047009,14721797:273063,253405,0
x1,213:27287304,14721797
)
x1,213:27755225,14648980
(1,213:27755225,14721797:273063,253405,0
x1,213:27995520,14721797
)
x1,213:28244924,14648980
)
]
x1,213:31970521,13938997
g1,213:32145281,13938997
x1,213:32756952,13938997
g1,213:32931712,13938997
x1,213:33209782,13938997
(1,213:33209782,14056961:311300,337875,0
x1,213:33488314,14056961
)
x1,213:34292579,13938997
(1,213:34292579,14056961:311300,337875,0
x1,213:34571111,14056961
)
x1,213:34990356,13938997
(1,213:34990356,14056961:311300,337875,0
x1,213:35268888,14056961
)
x1,213:36387723,13938997
(1,213:36387723,14056961:311300,337875,0
x1,213:36666255,14056961
)
x1,213:37485630,13938997
(1,213:37485630,14056961:311300,337875,0
x1,213:37764162,14056961
)
)
$1,213:37796930,13938997
k1,213:38880091,13938997:1083161
)
g1,213:38880091,13938997
)
(1,213:6038827,16242970:32841264,1200774,782800
g1,213:6038827,16242970
(1,213:6038827,16242970:0,1200774,782800
g1,213:6038827,16242970
(1,213:6038827,16242970:0,665187,285084
[1,213:6038827,16242970:0,665187,285084
(1,34:6038827,16242970:0,665187,285084
r1,213:6038827,16242970:0,950271,285084
)
]
)
$1,213:6038827,16242970
h1,213:6038827,16242970:0,0,0
$1,213:6038827,16242970
)
g1,213:6038827,16242970
(1,213:6038827,16242970:32841264,1200774,782800
$1,213:6038827,16242970
(1,213:6038827,16242970:32841264,1200774,782800
h1,213:6038827,16242970:0,0,0
g1,213:6257277,16242970
x1,213:6856197,16242970
g1,213:7074647,16242970
x1,213:7459667,16242970
g1,213:7634427,16242970
x1,213:8233347,16242970
g1,213:8408107,16242970
x1,213:8793127,16242970
g1,213:8924197,16242970
(1,213:8924197,15172540:436908,0,1747645
x1,213:9361105,15172540
)
[1,213:9361105,16952953:660826,1910757,72817
(1,213:9710631,15380071:311300,337875,0
x1,213:9989163,15380071
)
(1,213:9361105,16952953:506993,322479,72817
x1,213:9562267,16952953
(1,213:9562267,17025770:273063,253405,0
x1,213:9802562,17025770
)
)
]
x1,213:10706411,16242970
g1,213:10881171,16242970
x1,213:11492842,16242970
g1,213:11667602,16242970
x1,213:12054079,16242970
(1,213:12054079,16360934:311300,337875,0
x1,213:12332611,16360934
)
x1,213:12664839,16242970
(1,213:12664839,15918259:311300,337875,0
x1,213:12943371,15918259
)
g1,213:13194589,16242970
x1,213:13413043,16242970
[1,213:13413043,16493732:7162818,913348,131072
(1,213:13413043,15918259:311300,337875,0
x1,213:13691575,15918259
)
(1,213:13413043,16493732:7162818,449649,131072
x1,213:13693456,16493732
(1,213:13693456,16566549:273063,253405,0
x1,213:13933751,16566549
)
x1,213:14399791,16493732
(1,213:14399791,16493732:1036758,225735,0
x1,213:15436549,16493732
)
x1,213:16070983,16493732
(1,213:16070983,16566549:273063,253405,0
x1,213:16311278,16566549
)
x1,213:16902991,16493732
(1,213:16902991,16566549:273063,253405,0
x1,213:17143286,16566549
)
x1,213:17392690,16493732
(1,213:17392690,16338995:764578,294912,98304
x1,213:18124500,16338995
)
x1,213:18513170,16493732
(1,213:18513170,16566549:273063,253405,0
x1,213:18753465,16566549
)
x1,213:19345178,16493732
(1,213:19345178,16566549:273063,253405,0
x1,213:19585473,16566549
)
x1,213:20053394,16493732
(1,213:20053394,16566549:273063,253405,0
x1,213:20293689,16566549
)
x1,213:20543093,16493732
)
]
g1,213:20794311,16242970
x1,213:21580918,16242970
(1,213:21580918,16360934:311300,337875,0
x1,213:21859450,16360934
)
g1,213:22066978,16242970
x1,213:22678649,16242970
g1,213:22853409,16242970
x1,213:23238429,16242970
g1,213:23369499,16242970
(1,213:23369499,15172540:436908,0,1747645
x1,213:23806407,15172540
)
[1,213:23806407,16952953:660826,1910757,72817
(1,213:24155933,15380071:311300,337875,0
x1,213:24434465,15380071
)
(1,213:23806407,16952953:506993,322479,72817
x1,213:24007569,16952953
(1,213:24007569,17025770:273063,253405,0
x1,213:24247864,17025770
)
)
]
x1,213:25153170,16242970
(1,213:25153170,16360934:311300,337875,0
x1,213:25431702,16360934
)
g1,213:25639230,16242970
x1,213:26250901,16242970
g1,213:26425661,16242970
x1,213:27003191,16242970
(1,213:27003191,16360934:311300,337875,0
x1,213:27281723,16360934
)
x1,213:28085988,16242970
(1,213:28085988,16360934:311300,337875,0
x1,213:28364520,16360934
)
x1,213:28696748,16242970
g1,213:28827818,16242970
(1,213:28827818,16242970:994635,546132,152916
x1,213:29811758,16242970
)
g1,213:29953523,16242970
x1,213:30340000,16242970
(1,213:30340000,16360934:311300,337875,0
x1,213:30618532,16360934
)
x1,213:30950760,16242970
g1,213:31169210,16242970
x1,213:31387664,16242970
[1,213:31387664,16491129:6176070,1130054,131072
(1,213:31387664,15841017:6176070,479942,131072
(1,213:31387664,15841017:1036758,225735,0
x1,213:32424422,15841017
)
x1,213:33058856,15841017
(1,213:33058856,15913834:273063,253405,0
x1,213:33299151,15913834
)
x1,213:33890864,15841017
(1,213:33890864,15913834:273063,253405,0
x1,213:34131159,15913834
)
x1,213:34380563,15841017
(1,213:34380563,15655987:764578,294912,98304
x1,213:35112373,15655987
)
x1,213:35501043,15841017
(1,213:35501043,15913834:273063,253405,0
x1,213:35741338,15913834
)
x1,213:36333051,15841017
(1,213:36333051,15913834:273063,253405,0
x1,213:36573346,15913834
)
x1,213:37041267,15841017
(1,213:37041267,15913834:273063,253405,0
x1,213:37281562,15913834
)
x1,213:37530966,15841017
)
(1,213:31387664,16491129:4503995,393216,131072
x1,213:31668077,16491129
(1,213:31668077,16563946:273063,253405,0
x1,213:31908372,16563946
)
x1,213:32374412,16491129
(1,213:32374412,16491129:1036758,225735,0
x1,213:33411170,16491129
)
x1,213:33828968,16491129
(1,213:33828968,16563946:273063,253405,0
x1,213:34069263,16563946
)
x1,213:34660976,16491129
(1,213:34660976,16563946:273063,253405,0
x1,213:34901271,16563946
)
x1,213:35369192,16491129
(1,213:35369192,16563946:273063,253405,0
x1,213:35609487,16563946
)
x1,213:35858891,16491129
)
]
g1,213:37782184,16242970
x1,213:38568791,16242970
(1,213:38568791,16360934:311300,337875,0
x1,213:38847323,16360934
)
)
$1,213:38880091,16242970
g1,213:38880091,16242970
)
g1,213:38880091,16242970
)
(1,213:6038827,18724617:32841264,1436703,877172
g1,213:6038827,18724617
(1,213:6038827,18724617:0,1436703,877172
g1,213:6038827,18724617
(1,213:6038827,18724617:0,665187,285084
[1,213:6038827,18724617:0,665187,285084
(1,34:6038827,18724617:0,665187,285084
r1,213:6038827,18724617:0,950271,285084
)
]
)
$1,213:6038827,18724617
h1,213:6038827,18724617:0,0,0
$1,213:6038827,18724617
)
g1,213:6038827,18724617
(1,213:6038827,18724617:32841264,1436703,877172
$1,213:6038827,18724617
(1,213:6038827,18724617:24386758,1436703,877172
h1,213:6038827,18724617:0,0,0
g1,213:6257277,18724617
x1,213:6856197,18724617
g1,213:7074647,18724617
x1,213:7459667,18724617
g1,213:7634427,18724617
x1,213:8246098,18724617
g1,213:8420858,18724617
x1,213:8805878,18724617
g1,213:8936948,18724617
(1,213:8936948,17654187:436908,0,1747645
x1,213:9373856,17654187
)
[1,213:9373856,19434600:4217983,1910757,167189
(1,213:9723382,17861718:311300,337875,0
x1,213:10001914,17861718
)
(1,213:9373856,19434600:4217983,573804,167189
(1,213:9373856,19434600:1036758,225735,0
x1,213:10410614,19434600
)
x1,213:10828412,19434600
(1,213:10828412,19507417:273063,253405,0
x1,213:11068707,19507417
)
x1,213:11457377,19434600
[1,213:11457377,19601789:764578,740993,0
(1,213:11457377,19155708:764578,294912,98304
x1,213:12189187,19155708
)
(1,213:11457377,19601789:273063,253405,0
x1,213:11697672,19601789
)
]
x1,213:12577857,19434600
[1,213:12577857,19601789:764578,740993,0
(1,213:12577857,19155708:764578,294912,98304
x1,213:13309667,19155708
)
(1,213:12577857,19601789:273063,253405,0
x1,213:12818152,19601789
)
]
x1,213:13559071,19434600
)
]
x1,213:14276319,18724617
g1,213:14451079,18724617
x1,213:15062750,18724617
g1,213:15237510,18724617
x1,213:15623987,18724617
(1,213:15623987,18842581:311300,337875,0
x1,213:15902519,18842581
)
x1,213:16234747,18724617
(1,213:16234747,18399906:311300,337875,0
x1,213:16513279,18399906
)
x1,213:17332654,18724617
(1,213:17332654,18842581:311300,337875,0
x1,213:17611186,18842581
)
g1,213:17818714,18724617
x1,213:18430385,18724617
g1,213:18605145,18724617
x1,213:18990165,18724617
g1,213:19121235,18724617
(1,213:19121235,17654187:436908,0,1747645
x1,213:19558143,17654187
)
[1,213:19558143,19434600:5840937,2146686,167189
(1,213:19907669,17861718:3741942,573804,167189
(1,213:19907669,17861718:928440,351606,0
x1,213:20836109,17861718
)
x1,213:21253907,17861718
[1,213:21253907,18028907:764578,740993,0
(1,213:21253907,17582826:764578,294912,98304
x1,213:21985717,17582826
)
(1,213:21253907,18028907:273063,253405,0
x1,213:21494202,18028907
)
]
x1,213:22374387,17861718
[1,213:22374387,18024465:273063,601182,0
(1,213:22374387,17676688:273063,253405,0
x1,213:22614682,17676688
)
(1,213:22374387,18024465:273063,253405,0
x1,213:22614682,18024465
)
]
x1,213:23127144,17861718
(1,213:23127144,17934535:273063,253405,0
x1,213:23367439,17934535
)
x1,213:23616843,17861718
)
(1,213:19558143,19434600:5840937,573804,167189
(1,213:19558143,19434600:1036758,225735,0
x1,213:20594901,19434600
)
x1,213:21012699,19434600
(1,213:21012699,19507417:273063,253405,0
x1,213:21252994,19507417
)
x1,213:21440502,19434600
(1,213:21440502,19434600:928440,351606,0
x1,213:22368942,19434600
)
x1,213:22786740,19434600
[1,213:22786740,19601789:764578,740993,0
(1,213:22786740,19155708:764578,294912,98304
x1,213:23518550,19155708
)
(1,213:22786740,19601789:273063,253405,0
x1,213:23027035,19601789
)
]
x1,213:23907220,19434600
[1,213:23907220,19601789:273063,601182,0
(1,213:23907220,19254012:273063,253405,0
x1,213:24147515,19254012
)
(1,213:23907220,19601789:273063,253405,0
x1,213:24147515,19601789
)
]
x1,213:24659977,19434600
(1,213:24659977,19507417:273063,253405,0
x1,213:24900272,19507417
)
x1,213:25366312,19434600
)
]
x1,213:26083560,18724617
g1,213:26258320,18724617
x1,213:26869991,18724617
g1,213:27044751,18724617
x1,213:27322821,18724617
(1,213:27322821,18842581:311300,337875,0
x1,213:27601353,18842581
)
x1,213:28405618,18724617
(1,213:28405618,18842581:311300,337875,0
x1,213:28684150,18842581
)
x1,213:29016378,18724617
(1,213:29016378,18399906:311300,337875,0
x1,213:29294910,18399906
)
x1,213:30114285,18724617
(1,213:30114285,18842581:311300,337875,0
x1,213:30392817,18842581
)
)
$1,213:30425585,18724617
k1,213:38880091,18724617:8454506
)
g1,213:38880091,18724617
)
(1,213:6038827,21049311:32841264,1185378,877172
g1,213:6038827,21049311
(1,213:6038827,21049311:0,1185378,877172
g1,213:6038827,21049311
(1,213:6038827,21049311:0,665187,285084
[1,213:6038827,21049311:0,665187,285084
(1,34:6038827,21049311:0,665187,285084
r1,213:6038827,21049311:0,950271,285084
)
]
)
$1,213:6038827,21049311
h1,213:6038827,21049311:0,0,0
$1,213:6038827,21049311
)
g1,213:6038827,21049311
(1,213:6038827,21049311:32841264,1185378,877172
$1,213:6038827,21049311
(1,213:6038827,21049311:13757400,1185378,877172
h1,213:6038827,21049311:0,0,0
g1,213:6213587,21049311
x1,213:6825258,21049311
g1,213:7000018,21049311
x1,213:7385038,21049311
g1,213:7516108,21049311
(1,213:7516108,19978881:436908,0,1747645
x1,213:7953016,19978881
)
[1,213:7953016,21759294:5349422,1895361,167189
(1,213:8302542,20186412:506993,322479,72817
x1,213:8503704,20186412
(1,213:8503704,20259229:273063,253405,0
x1,213:8743999,20259229
)
)
(1,213:7953016,21759294:5349422,433993,167189
(1,213:7953016,21759294:928440,351606,0
x1,213:8881456,21759294
)
x1,213:9299254,21759294
(1,213:9299254,21832111:273063,253405,0
x1,213:9539549,21832111
)
x1,213:9727057,21759294
(1,213:9727057,21759294:1036758,225735,0
x1,213:10763815,21759294
)
x1,213:11181613,21759294
(1,213:11181613,21832111:273063,253405,0
x1,213:11421908,21832111
)
x1,213:11810578,21759294
[1,213:11810578,21926483:273063,601182,0
(1,213:11810578,21578706:273063,253405,0
x1,213:12050873,21578706
)
(1,213:11810578,21926483:273063,253405,0
x1,213:12050873,21926483
)
]
x1,213:12563335,21759294
(1,213:12563335,21832111:273063,253405,0
x1,213:12803630,21832111
)
x1,213:13269670,21759294
)
]
x1,213:13986918,21049311
g1,213:14161678,21049311
x1,213:14773349,21049311
g1,213:14948109,21049311
x1,213:15525639,21049311
(1,213:15525639,21167275:311300,337875,0
x1,213:15804171,21167275
)
x1,213:16608436,21049311
(1,213:16608436,21167275:311300,337875,0
x1,213:16886968,21167275
)
x1,213:17219196,21049311
(1,213:17219196,20724600:868364,393216,131072
x1,213:18054792,20724600
)
x1,213:18387020,21049311
(1,213:18387020,20724600:311300,337875,0
x1,213:18665552,20724600
)
x1,213:19484927,21049311
(1,213:19484927,21167275:311300,337875,0
x1,213:19763459,21167275
)
)
$1,213:19796227,21049311
k1,213:38880091,21049311:19083864
)
g1,213:38880091,21049311
)
(1,213:6038827,23625330:32841264,1436703,877172
g1,213:6038827,23625330
(1,213:6038827,23625330:0,1436703,877172
g1,213:6038827,23625330
(1,213:6038827,23625330:0,665187,285084
[1,213:6038827,23625330:0,665187,285084
(1,34:6038827,23625330:0,665187,285084
r1,213:6038827,23625330:0,950271,285084
)
]
)
$1,213:6038827,23625330
h1,213:6038827,23625330:0,0,0
$1,213:6038827,23625330
)
g1,213:6038827,23625330
(1,213:6038827,23625330:32841264,1436703,877172
$1,213:6038827,23625330
(1,213:6038827,23625330:20498030,1436703,877172
h1,213:6038827,23625330:0,0,0
g1,213:6213587,23625330
x1,213:6825258,23625330
g1,213:7000018,23625330
x1,213:7385038,23625330
g1,213:7516108,23625330
(1,213:7516108,22554900:436908,0,1747645
x1,213:7953016,22554900
)
[1,213:7953016,24335313:4109665,2146686,167189
(1,213:8302542,22762431:3480700,573804,167189
(1,213:8302542,22762431:928440,351606,0
x1,213:9230982,22762431
)
x1,213:9648780,22762431
[1,213:9648780,22929620:764578,740993,0
(1,213:9648780,22483539:764578,294912,98304
x1,213:10380590,22483539
)
(1,213:9648780,22929620:273063,253405,0
x1,213:9889075,22929620
)
]
x1,213:10769260,22762431
[1,213:10769260,22929620:764578,740993,0
(1,213:10769260,22483539:764578,294912,98304
x1,213:11501070,22483539
)
(1,213:10769260,22929620:273063,253405,0
x1,213:11009555,22929620
)
]
x1,213:11750474,22762431
)
(1,213:7953016,24335313:4109665,573804,167189
(1,213:7953016,24335313:928440,351606,0
x1,213:8881456,24335313
)
x1,213:9299254,24335313
(1,213:9299254,24408130:273063,253405,0
x1,213:9539549,24408130
)
x1,213:9928219,24335313
[1,213:9928219,24502502:764578,740993,0
(1,213:9928219,24056421:764578,294912,98304
x1,213:10660029,24056421
)
(1,213:9928219,24502502:273063,253405,0
x1,213:10168514,24502502
)
]
x1,213:11048699,24335313
[1,213:11048699,24502502:764578,740993,0
(1,213:11048699,24056421:764578,294912,98304
x1,213:11780509,24056421
)
(1,213:11048699,24502502:273063,253405,0
x1,213:11288994,24502502
)
]
x1,213:12029913,24335313
)
]
x1,213:12640211,23625330
(1,213:12640211,23743294:311300,337875,0
x1,213:12918743,23743294
)
x1,213:13723008,23625330
(1,213:13723008,23743294:311300,337875,0
x1,213:14001540,23743294
)
x1,213:14333768,23625330
(1,213:14333768,23300619:868364,393216,131072
x1,213:15169364,23300619
)
g1,213:15376892,23625330
x1,213:15988563,23625330
g1,213:16163323,23625330
x1,213:16441393,23625330
(1,213:16441393,23743294:311300,337875,0
x1,213:16719925,23743294
)
x1,213:17524190,23625330
(1,213:17524190,23743294:311300,337875,0
x1,213:17802722,23743294
)
g1,213:18010250,23625330
x1,213:18621921,23625330
g1,213:18796681,23625330
x1,213:19374211,23625330
(1,213:19374211,23743294:311300,337875,0
x1,213:19652743,23743294
)
x1,213:20842028,23625330
(1,213:20842028,23743294:311300,337875,0
x1,213:21120560,23743294
)
x1,213:21452788,23625330
g1,213:21583858,23625330
(1,213:21583858,23625330:994635,546132,152916
x1,213:22567798,23625330
)
x1,213:23156023,23625330
(1,213:23156023,23743294:311300,337875,0
x1,213:23434555,23743294
)
x1,213:23853800,23625330
(1,213:23853800,23743294:311300,337875,0
x1,213:24132332,23743294
)
x1,213:24828190,23625330
[1,213:24828190,23819749:311300,857005,0
(1,213:24828190,23300619:311300,337875,0
x1,213:25106722,23300619
)
(1,213:24828190,23819749:311300,337875,0
x1,213:25106722,23819749
)
]
x1,213:26225557,23625330
(1,213:26225557,23743294:311300,337875,0
x1,213:26504089,23743294
)
)
$1,213:26536857,23625330
k1,213:38880091,23625330:12343234
)
g1,213:38880091,23625330
)
(1,213:6038827,26201349:32841264,1436703,877172
g1,213:6038827,26201349
(1,213:6038827,26201349:0,1436703,877172
g1,213:6038827,26201349
(1,213:6038827,26201349:0,665187,285084
[1,213:6038827,26201349:0,665187,285084
(1,34:6038827,26201349:0,665187,285084
r1,213:6038827,26201349:0,950271,285084
)
]
)
$1,213:6038827,26201349
h1,213:6038827,26201349:0,0,0
$1,213:6038827,26201349
)
g1,213:6038827,26201349
(1,213:6038827,26201349:32841264,1436703,877172
$1,213:6038827,26201349
(1,213:6038827,26201349:20404300,1436703,877172
h1,213:6038827,26201349:0,0,0
g1,213:6213587,26201349
x1,213:6825258,26201349
g1,213:7000018,26201349
x1,213:7385038,26201349
g1,213:7516108,26201349
(1,213:7516108,25130919:436908,0,1747645
x1,213:7953016,25130919
)
[1,213:7953016,26911332:5579695,2146686,167189
(1,213:8302542,25338450:998508,573804,167189
x1,213:8503704,25338450
[1,213:8503704,25505639:764578,740993,0
(1,213:8503704,25059558:764578,294912,98304
x1,213:9235514,25059558
)
(1,213:8503704,25505639:273063,253405,0
x1,213:8743999,25505639
)
]
)
(1,213:7953016,26911332:5579695,573804,167189
(1,213:7953016,26911332:928440,351606,0
x1,213:8881456,26911332
)
x1,213:9299254,26911332
[1,213:9299254,27078521:764578,740993,0
(1,213:9299254,26632440:764578,294912,98304
x1,213:10031064,26632440
)
(1,213:9299254,27078521:273063,253405,0
x1,213:9539549,27078521
)
]
x1,213:10218572,26911332
(1,213:10218572,26911332:1036758,225735,0
x1,213:11255330,26911332
)
x1,213:11673128,26911332
(1,213:11673128,26984149:273063,253405,0
x1,213:11913423,26984149
)
x1,213:12302093,26911332
[1,213:12302093,27078521:764578,740993,0
(1,213:12302093,26632440:764578,294912,98304
x1,213:13033903,26632440
)
(1,213:12302093,27078521:273063,253405,0
x1,213:12542388,27078521
)
]
x1,213:13499943,26911332
)
]
x1,213:14110241,26201349
(1,213:14110241,26319313:311300,337875,0
x1,213:14388773,26319313
)
x1,213:15193038,26201349
(1,213:15193038,26319313:311300,337875,0
x1,213:15471570,26319313
)
x1,213:15803798,26201349
(1,213:15803798,25876638:868364,393216,131072
x1,213:16639394,25876638
)
g1,213:16846922,26201349
x1,213:17458593,26201349
g1,213:17633353,26201349
x1,213:18019830,26201349
(1,213:18019830,26319313:311300,337875,0
x1,213:18298362,26319313
)
g1,213:18505890,26201349
x1,213:19117561,26201349
g1,213:19292321,26201349
x1,213:19869851,26201349
(1,213:19869851,26319313:311300,337875,0
x1,213:20148383,26319313
)
x1,213:21337668,26201349
(1,213:21337668,26319313:311300,337875,0
x1,213:21616200,26319313
)
x1,213:21948428,26201349
g1,213:22079498,26201349
(1,213:22079498,26201349:994635,546132,152916
x1,213:23063438,26201349
)
x1,213:23651663,26201349
(1,213:23651663,26319313:311300,337875,0
x1,213:23930195,26319313
)
x1,213:24734460,26201349
[1,213:24734460,26395768:311300,857005,0
(1,213:24734460,25876638:311300,337875,0
x1,213:25012992,25876638
)
(1,213:24734460,26395768:311300,337875,0
x1,213:25012992,26395768
)
]
x1,213:26131827,26201349
(1,213:26131827,26319313:311300,337875,0
x1,213:26410359,26319313
)
)
$1,213:26443127,26201349
k1,213:38880091,26201349:12436964
)
g1,213:38880091,26201349
)
]
]
)
$1,214:38880091,16544686
)
g1,214:38880091,16544686
)
g1,214:38880091,16544686
(1,214:38880091,16544686:-4660481,10927051,10533835
(1,214:34219610,16544686:0,665187,285084
g1,214:34219610,16544686
(1,214:34219610,16544686:0,665187,285084
(1,213:34219610,16544686:0,665187,285084
[1,213:34219610,16544686:0,665187,285084
(1,34:34219610,16544686:0,665187,285084
r1,214:34219610,16544686:0,950271,285084
)
]
)
)
)
)
g1,214:34219610,16544686
)
[1,214:6038827,26793437:28180783,665187,285084
(1,214:6038827,26793437:28180783,665187,285084
(1,214:6038827,26793437:32841264,665187,285084
(1,213:6038827,26793437:0,665187,285084
[1,213:6038827,26793437:0,665187,285084
(1,34:6038827,26793437:0,665187,285084
r1,214:6038827,26793437:0,950271,285084
)
]
)
k1,214:38880091,26793437:32841264
)
g1,214:38880091,26793437
g1,214:38880091,26793437
)
]
]
)
(1,220:6038827,28476621:28180783,546132,152916
x1,220:7365007,28476621
k1,215:7693391,28476621:328384
x1,215:8506211,28476621
x1,215:8912621,28476621
x1,215:9297641,28476621
x1,215:9618491,28476621
k1,215:9946876,28476621:328385
x1,215:11508346,28476621
x1,215:12513676,28476621
k1,215:12842060,28476621:328384
x1,215:13997120,28476621
k1,215:14325505,28476621:328385
x1,215:14753305,28476621
x1,215:15116935,28476621
k1,215:15445319,28476621:328384
x1,215:17776829,28476621
k1,215:18105214,28476621:328385
x1,215:20120152,28476621
x1,215:21317992,28476621
k1,215:21646376,28476621:328384
x1,215:23532974,28476621
k1,215:23861359,28476621:328385
x1,215:24674179,28476621
k1,215:25002563,28476621:328384
x1,215:26072063,28476621
k1,215:26400448,28476621:328385
x1,215:29951188,28476621
k1,215:30279572,28476621:328384
x1,215:34219610,28476621
k1,215:34219610,28476621:0
)
(1,220:6038827,29426893:28180783,795169,196608
x1,220:8263387,29426893
k1,215:8465822,29426893:202435
$1,215:8465822,29426893
x1,215:9043352,29426893
(1,215:9043352,29544857:311300,337875,0
x1,215:9321884,29544857
)
x1,215:9568552,29426893
k1,215:9699622,29426893:131070
x1,215:9977692,29426893
[1,215:9977692,29619711:868364,987987,0
(1,215:9977692,29024940:868364,393216,131072
x1,215:10813288,29024940
)
(1,215:9977692,29619711:311300,337875,0
x1,215:10256224,29619711
)
]
x1,215:11059956,29426893
k1,215:11191026,29426893:131070
x1,215:11469096,29426893
[1,215:11469096,29619711:868364,987987,0
(1,215:11469096,29024940:868364,393216,131072
x1,215:12304692,29024940
)
(1,215:11469096,29619711:311300,337875,0
x1,215:11747628,29619711
)
]
x1,215:12636920,29426893
$1,215:12636920,29426893
x1,215:12850820,29426893
k1,215:13174978,29426893:324158
x1,215:15142858,29426893
k1,216:15345292,29426893:202434
x1,216:16543132,29426893
k1,216:16745567,29426893:202435
x1,216:17173367,29426893
x1,216:17536997,29426893
k1,216:17739432,29426893:202435
$1,216:17739432,29426893
x1,216:18124452,29426893
$1,216:18124452,29426893
k1,216:18326886,29426893:202434
x1,216:22048746,29426893
k1,216:22251181,29426893:202435
x1,216:23812651,29426893
x1,216:25031881,29426893
k1,216:25356039,29426893:324158
x1,216:26147196,29426893
k1,217:25356039,29426893:-64170
x1,217:26425266,29426893
k1,217:26627701,29426893:202435
x1,217:28167781,29426893
k1,217:28370215,29426893:202434
x1,217:29439715,29426893
k1,217:29642150,29426893:202435
x1,217:34219610,29426893
k1,217:34219610,29426893:0
)
(1,220:6038827,30377165:28180783,589824,196608
x1,220:8438785,30377165
k1,217:8766721,30377165:327936
x1,217:9472318,30377165
k1,218:9686086,30377165:213768
x1,218:12295666,30377165
k1,218:12518016,30377165:222350
x1,218:14271996,30377165
k1,218:14485764,30377165:213768
x1,218:15041904,30377165
x1,218:15362754,30377165
k1,218:15576522,30377165:213768
x1,218:16389342,30377165
x1,218:16774362,30377165
x1,218:17095212,30377165
k1,218:17308980,30377165:213768
$1,218:17308980,30377165
x1,218:17964108,30377165
$1,218:18020586,30377165
k1,218:18234353,30377165:213767
x1,218:20766929,30377165
k1,218:20989280,30377165:222351
x1,218:22700480,30377165
k1,219:22914248,30377165:213768
x1,219:24112088,30377165
k1,219:24325855,30377165:213767
x1,219:24753655,30377165
x1,219:25117285,30377165
k1,219:25331053,30377165:213768
$1,219:25331053,30377165
x1,219:25957142,30377165
x1,219:26933576,30377165
x1,219:27503414,30377165
$1,219:27503414,30377165
k1,219:27717182,30377165:213768
x1,219:31439042,30377165
k1,219:31652810,30377165:213768
x1,219:33214280,30377165
x1,219:34219610,30377165
k1,219:34219610,30377165:0
)
(1,220:6038827,31434478:28180783,795169,213206
x1,220:9247327,31434478
g1,219:9504007,31434478
x1,219:10573507,31434478
g1,219:10830187,31434478
x1,219:14380927,31434478
g1,219:14637607,31434478
x1,219:18577645,31434478
g1,219:18834325,31434478
x1,219:21058885,31434478
g1,219:21315565,31434478
$1,219:21315565,31434478
x1,219:21893095,31434478
(1,219:21893095,31552442:311300,337875,0
x1,219:22171627,31552442
)
x1,219:22418295,31434478
g1,219:22549365,31434478
x1,219:22827435,31434478
[1,219:22827435,31627296:868364,987987,0
(1,219:22827435,31032525:868364,393216,131072
x1,219:23663031,31032525
)
(1,219:22827435,31627296:311300,337875,0
x1,219:23105967,31627296
)
]
x1,219:23909699,31434478
g1,219:24040769,31434478
(1,219:24040769,31434478:903840,76458,0
x1,219:24254669,31434478
g1,219:24385739,31434478
x1,219:24599639,31434478
g1,219:24730709,31434478
x1,219:24944609,31434478
)
g1,219:25075679,31434478
x1,219:25289579,31434478
g1,219:25420649,31434478
x1,219:25698719,31434478
[1,219:25698719,31647684:1096650,1008375,0
(1,219:25698719,31032525:1096650,393216,131072
x1,219:26725555,31032525
)
(1,219:25698719,31647684:539586,358263,0
x1,219:26168491,31647684
)
]
x1,219:27094829,31434478
$1,219:27094829,31434478
x1,219:27308729,31434478
k1,220:34219610,31434478:6910881
g1,220:34219610,31434478
)
]
(1,225:6038827,47813271:28180783,506811,0
(1,225:6038827,47813271:28180783,506811,0
k1,225:19936709,47813271:13897882
x1,225:20321729,47813271
k1,225:34219610,47813271:13897881
)
)
]
]
!39148
}5
Input:61:/Users/zhuo/Dropbox (Personal)/AW-Yongseok/application/manuscript/supplementary/./supplementary.aux
!119
Postamble:
Count:3555
!27
Post scriptum:


==> anc/supplementary.tex <==

\documentclass[12pt]{article}
\usepackage[figuresright]{rotating}

\usepackage{subfigure}
\usepackage{color}
\usepackage{multirow}
\usepackage[top=0.5in]{geometry}
\usepackage{amsmath,amsfonts,graphicx}
\usepackage{color}
\usepackage{natbib}

\usepackage{amsfonts}
\usepackage{thmtools}
\usepackage{amssymb,bbm,amsthm,amsmath}

\makeatletter
\newcommand{\rmnum}[1]{\romannumeral #1}
\newcommand{\Rmnum}[1]{\expandafter\@slowromancap\romannumeral #1@}
\makeatother

\newcommand{\HS}{\mbox{HS}}
\newcommand{\D}{{\cal{D}}}

\newcommand{\beginsupplement}{%
        \setcounter{table}{0}
        \renewcommand{\thetable}{S\arabic{table}}%
        \setcounter{figure}{0}
        \renewcommand{\thefigure}{S\arabic{figure}}%
        \setcounter{section}{0}
        \renewcommand{\thesection}{\Roman{section}}   
     }
     
\begin{document}

\beginsupplement

\begin{table}
\centering
\caption{AW p-value accuracy and computing time comparing interpolation approach and permutation-based approach
with $N=50$.
Closed form solution is displayed as benchmark.
$B$ is number of permutations, where closed form solution and interpolation approach don't require any permutation.
Interquartile shows the interquartile of the AW p-value range in $-\log_{10}$ scale using closed form solution.
$q_1$ and $q_3$ represent $1^{st}$ and $3^{rd}$ quartile.
}
\label{tab:deviance}
\begin{tabular}{c | c c c c c}
\hline
\hline
Method & B & interquartile($q_1 \sim q_3$) & rMSE & time\\
\hline
closed form & \input{../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/close2.tex}
\cline{1-1}
interpolation & \input{../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/interpolation.tex}
\cline{1-1}
\multirow{3}{*}{permutation}
& \input{../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/permutation_10000.tex}
& \input{../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/permutation_1000.tex}
& \input{../../figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/permutation_100.tex}
\hline
\end{tabular}
%\csvautotabular{../picture/simulationCluster/PAM_tight_table_cos.txt}
\end{table}%

\begin{figure}[htbp]
	\centering
	\includegraphics[height=1\columnwidth]{../../figure/simulation/biomarkerCategorization/figureA3.pdf}
	\caption{
	Six meta-pattern modules of biomarkers from mouse metabolism example.
	Each gene module (Module \Rmnum{1}, \Rmnum{2}, $\dots$, \Rmnum{6}) shows a set of detected biomarkers with similar meta-pattern of differential signals.
	(A) Heatmaps of detected genes (on the rows) and samples (on the columns) for each study.
	Black color bar on top represents control subjects and orange color bar on top represents case subjects.
	Number of genes is shown on the left under each module number. 
	(B) Variability index (genes on the rows and studies on the columns). 
	Variability index is described in Section~4 %\ref{sec:variabilityIndex}. 
	Gray heatmap range from 0 (black) to 1 (white), which is the maximum of the variability index.
		Genes of each module are sorted based on the mean variability index.
	(C) Signed AW-Fisher weights $\hat{v}_{gk}$ for gene $g$ and study $k$.
	Light blue represents $\hat{v}_{gk} = 1$,
	yellow corresponds to $\hat{v}_{gk} = -1$ and black for $\hat{v}_{gk} = 0$.	
	Representative signed AW-Fisher weights for each module are shown on the right.
	}
	\label{fig:simulationMP}		
\end{figure}

\begin{figure}[htbp]
	\centering
	\subfigure[Before]{
		\label{fig:simu2_modulesA}
		\includegraphics[height=0.45\columnwidth]{../../figure/realData/HIV/correlationHeatmaps.png}
	}
	\subfigure[After]{
		\label{fig:simu2_modulesB}
		\includegraphics[height=0.45\columnwidth]{../../figure/realData/HIV/correlationHeatmaps2.png}
	}
	\caption{
	Correlation heatmap before and after removing the outliers.
	Three blocks are three brain region: HIP, PFC and STR respectively.
	}
\end{figure}



\begin{table}[htbp]
	\caption{Sample size summary for two real data examples.
	For  multi-tissue microarray studies using metabolism related knockout mice, 
	there are three tissues to be meta-analyzed comparing wild type versus VLCAD-deficient.
	For multi-brain-region RNA-seq studies using HIV-1 transgenic rats,
	there are three brain regions to be meta-analyzed comparing F334 rats versus HIV infected rats.
	The number in the parentheses is the number of samples actually after removing potential outliers.
	}	
	\label{tab:sampleSize}
	\centering
	\subfigure[sample size of mouse metabolism microarray RNA expression]{
		\centering
		\begin{tabular}{ c c c }
		\hline
		Tissue & wild type & VLCAD-deficient \\
		\hline
		Brown & 4 & 4	\\
		Heart & 3 & 4 \\
		Liver	& 4 & 4 \\
		\hline
		\end{tabular}
		\label{tab:sampleSizeMetabolism}
	}
	\subfigure[sample size of RNA-seq in brains of HIV-1 transgenic rat]{
		\begin{tabular}{ c c c}
		\hline
		Brain Region & F334 & HIV \\
		\hline
		HIP & 12 & 12(11)\\	
		PFC & 12 & 12(10)\\
		STR	& 12 & 12\\
		\hline
		\end{tabular}
		\label{tab:sampleSizeHIV}
	}
\end{table}

 \clearpage

\section{closed-form solution for AW-Fisher K=2 and K=3}
\subsection{K=2}

Recall that  $ S = \min_{\vec {\textbf{w}}} L(T(\vec{\textbf{w}}; \vec{\textbf{P}})) $
and the observed AW-Fisher statistics is $s_{obs} = s(\vec{\textbf{p}}_{obs})$.
 Let $t_j =
\exp(-\chi_{2j}^{-2}(s_{obs})/2)$ and $T_j = \prod_{i=1}^j P_{(i)}$, where $\chi_{2j}^{-2}(t)$ is the $100(1-t)\%$ quantile of $\chi^2_{2j}$
and $P_{(i)}$'s are order p-values, then
\begin{equation}
\mathbbm{P}( S \le s_{obs}) = \mathbbm{P}(\cup_{j=1}^{K}\{ T_j < t_j\}).
\end{equation}
Since the joint distribution of $P_{(i)},\ i=1,\dots,K$ is
$f(p_{1},\dots,p_{K})=K!,\ 0\leq P_{(1)} \le P_{(2)}\le\cdots \le P_{(K)}\leq
1$, it is possible to estimate $P(S \le s_{obs})$ analytically. Without
loss of generality, let's denote by $A_j$ the event $\{T_j<t_j\}$, then
$\mathbbm{P}( S \le s_{obs} )$ can be rewritten as
\begin{equation}
\mathbbm{P}( S \le s_{obs} ) = \mathbbm{P}(\cup_{j=1}^{K} A_j)=\mathbbm{P}(A_1)+\sum_{k=2}^K\mathbbm{P}(A_k\cap(\cup_{j=1}^{k-1}A_j^c)),
\end{equation}
where $A_j^c$ is the complementary event of $A_j$. The above formula provides
an analytical way to compute the p-value $\mathbbm{P}( S \le s_{obs} )$. For
example, when $K=2$,
\[
\begin{split}
\mathbbm{P}( S \le s_{obs} ) &= \mathbbm{P}(\cup_{j=1}^2\{ T_j < t_j\}) = 1-\mathbbm{P}(T_1 \ge t_1,T_2 \ge t_2) \\
 & = 1-\int_{t_1}^1 \int_{t_2/p_1}^1 2\cdot\mathbbm{1}(p_1 \le p_2) dp_2 dp_1 = 1-\int_{t_1}^1 \int_{\max\{t_2/p_1,p_1\}}^1 2 dp_2 dp_1 \\
 & = 1- \int_{\max (t_1, t_2^{1/2})}^1 2 (1 - p_1) dp_1 - \int_{\min(t_1, t_2^{1/2})}^{t_2^{1/2}} 2 (1 - t_2/p_1) dp_1	\\
 & = 1+ (1 - p_1)^2 \mid_{\max (t_1, t_2^{1/2})}^1  - 2 (p_1 - t_2\log (p_1)) \mid_{\min(t_1, t_2^{1/2})}^{t_2^{1/2}} \\
\end{split}
\]
In the case $t_1 \ge t_2^{1/2}$,
\[
\mathbbm{P}( S \le s_{obs} ) = 1 - (1 - t_1)^2  = 2 t_1 - t_2^2\\
\]
If $t_1 < t_2^{1/2}$,
\[
\begin{split}
\mathbbm{P}( S \le s_{obs} ) & = 1 - (1 - t_2^{1/2})^2 -  2 ( t_2^{1/2} - t_1 ) + 2t_2\log (\frac{t_2^{1/2}}{t_1})	\\
& = t_2\log(t_2/t_1^2)+2t_1-t_2
\end{split}
\]

\noindent Therefore, for $K=2$, the p-value $\mathbbm{P}( S \le s_{obs} )$
for given observed test statistic $-\log(t)$ can be computed analytically by
\begin{equation}
\mathbbm{P}( S \le s_{obs} )=\begin{cases} 2t_1-t_1^2 & t_1^2 \ge t_2 \\
                          t_2\log(t_2/t_1^2)+2t_1-t_2, & t_1^2<t_2
            \end{cases}.
\end{equation}\\

\subsection{K=3}

When $K=3$,
\[
\begin{split}
& \mathbbm{P}( S \le s_{obs} ) \\
&= \mathbbm{P}(\cup_{j=1}^3\{ T_j < t_j\}) = 1-\mathbbm{P}(T_1 \ge t_1,T_2 \ge t_2, T_3 \ge t_3) \\
 & = 1-\int_{t_1}^1 \int_{t_2/p_1}^1 \int_{t_3/p_1p_2}^1 
 6 \cdot\mathbbm{1}(p_1 \le p_2 \le p_3) dp_3 dp_2 dp_1 \\
& = 1-6 \int_{t_1}^1 \int_{\max(t_2/p_1, p_1)}^1 \int_{\max(t_3/p_1p_2,p_1)}^1  dp_3 dp_2 dp_1 \\ 
& = 1 - 6 \int_{t_1}^1 \int_{\max((t_3/p_1)^{1/2},t_2/p_1, p_1)}^1 (1 - p_2) dp_2 dp_1
- 6 \int_{t_1}^1 \int_{\max(t_2/p_1, p_1)}^{\max((t_3/p_1)^{1/2}, t_2/p_1, p_1)} (1 - t_3/p_1p_2) dp_2 dp_1 \\
& = 1 + 3 \int_{t_1}^1 (1 - p_2)^2 \mid_{p_2=\max((t_3/p_1)^{1/2},t_2/p_1, p_1)}^1 dp_1
- 6 \int_{t_1}^1 (p_2 - (t_3/p_1)\log p_2) \mid_{p_2=\max(t_2/p_1, p_1)}^{\max((t_3/p_1)^{1/2}, t_2/p_1, p_1)} dp_1	\\
& = 1 - 3 \int_{\max(t_1,t_2^{1/2},t_3^{1/3})}^1 (1 - p_1)^2 dp_1 
- 3\int_{\max(t_1,\min(t_2^{1/2},t_2^2/t_3))}^{\min(t_2^{1/2},t_2^2/t_3)} (1 -t_2/ p_1)^2 dp_1 \\
& - 3 \int_{\min(t_3,\max(t_1,t_2^2/t_3))}^{t_3} (1 - (t_3/p_1)^{1/2})^2 dp_1 \\
& - 6 \int_{\min (t_1,t_2^{1/2},t_3^{1/3})}^{\min (t_2^{1/2},t_3^{1/3})} (t_3/p_1)^{1/2} - t_2/p_1 - (t_3/2p_1) \log (t_3p_1/t_2^2) dp_1\\
& - 6 \int_{\min(t_3^{1/3},\max(t_1,t_2^{1/2}))}^{t_3^{1/3}} (t_3/p_1)^{1/2} - p_1 - (t_3/2p_1) \log (t_3/p_1^3) dp_1	
\end{split}
\]
The above formula can be further simplified based on the magnitude relationship among $(t_1,t_2^{1/2},t_3^{1/3})$.
There will be $5$ conditional formula.
We omit the mathematical details.
In general, when we have $K$ studies,
there will be $\mathcal{O} (K!)$ conditional formula according the magnitude relationship among $(t_1,t_2^{1/2},\ldots,t_K^{1/K})$.

%\bibliographystyle{apalike}
%\bibliography{../BayesianMeta}


\end{document}

==> figure/method/AW-pval.r <==
rm(list=ls())
options(stringsAsFactors = FALSE)
root <- '/Users/caleb/Dropbox/AW-Yongseok/application/figure/method'
setwd(root)

load("/Users/caleb/Box Sync/Shaowu/AW/AWFisher/R/sysdata.rda")

sysdata$logPTarget
sysdata$original

plot(sysdata$logPTarget, sysdata$original["2",],
     cex=1,cex.axis=1.5, cex.lab=1.5, pch=16, 
     #main=expression("Pr(" ~ widehat(w) ~ "=1|" ~ paste(w,"*") ~ "=0)"), 
     xlab='sample sizes (log10 scale)', ylab="prob (log10 scale)")


==> figure/simulation/accuracy/AW_CI_G_10000_N_20_K_2/maketab_caleb.r <==
options(stringsAsFactors = FALSE)

root <- '/Users/caleb/Dropbox/research/YongSeok/AW/AWconfidenceScore/result20170614/AWFisherEvaluation/simulation/accuracy/AW_CI_G_10000_N_20_K_2'

setwd(root)
reformat <- function(x, dm = 2, ds = 1, nm = 2, ns = 3) {
  a <- strsplit(x, "[^0-9\\.]+")
  m <- as.numeric(a[[1]][1])
  s <- as.numeric(a[[1]][2])
  m <- round(m, 3)
  s <- round(s, 3)
  mm <- format(m, digits = dm, nsmall = nm, width=5, scientific=F)
  ss <- format(s, digits = ds, nsmall = ns, width=5, scientific=F)
  return(paste(mm, " (", ss, ")", sep = ""))
}
reform <- Vectorize(reformat, vectorize.args = c("x"))

data <- read.csv("result.csv", row.names=1)

n <- nrow(data)
types <- data$types
B <- sapply(data$types, function(x) strsplit(x,"_")[[1]][2])
IQ <- gsub("~","$ \\sim $",data$IQ ,fixed=TRUE)
rMSE <- data$rMSE
rMSE[1] <- NA
time <- data$time

results2 <- data.frame(B=B,
                       IQ=IQ,
                       rMSE=rMSE,
                       time=time)

s3 <- NULL
for(i in 1:nrow(results2)){
  s3 <- c(s3, paste(results2[i,] , collapse = " & "))
}
#s3 <- apply(results2, 1, paste, collapse = " & ")
for(i in 1:length(s3)){
  afileName <- paste0(types[i],'.tex')
  cat(s3[i],"\\\\",file=afileName,sep=" ")
}



==> figure/simulation/accuracy/AW_CI_G_10000_N_50_K_2/maketab_caleb.r <==
options(stringsAsFactors = FALSE)
root <- '/Users/caleb/Dropbox/research/YongSeok/AW/AWconfidenceScore/result20170614/AWFisherEvaluation/simulation/accuracy/AW_CI_G_10000_N_50_K_2'

setwd(root)
reformat <- function(x, dm = 2, ds = 1, nm = 2, ns = 3) {
  a <- strsplit(x, "[^0-9\\.]+")
  m <- as.numeric(a[[1]][1])
  s <- as.numeric(a[[1]][2])
  m <- round(m, 3)
  s <- round(s, 3)
  mm <- format(m, digits = dm, nsmall = nm, width=5, scientific=F)
  ss <- format(s, digits = ds, nsmall = ns, width=5, scientific=F)
  return(paste(mm, " (", ss, ")", sep = ""))
}
reform <- Vectorize(reformat, vectorize.args = c("x"))

data <- read.csv("result.csv", row.names=1)

n <- nrow(data)
types <- data$types
B <- sapply(data$types, function(x) strsplit(x,"_")[[1]][2])
IQ <- gsub("~","$ \\sim $",data$IQ ,fixed=TRUE)
rMSE <- data$rMSE
rMSE[1] <- NA
time <- data$time

results2 <- data.frame(B=B,
                       IQ=IQ,
                       rMSE=rMSE,
                       time=time)


s3 <- NULL
for(i in 1:nrow(results2)){
  s3 <- c(s3, paste(results2[i,] , collapse = " & "))
}
#s3 <- apply(results2, 1, paste, collapse = " & ")
for(i in 1:length(s3)){
  afileName <- paste0(types[i],'.tex')
  cat(s3[i],"\\\\",file=afileName,sep=" ")
}


